Higgs-boson production in top-quark fragmentation

We compute the fragmentation functions for the production of a Higgs boson at $\mathcal{O}(y_t^2\alpha_s)$. As part of this calculation, the relevant splitting functions are also derived at the same perturbative order. Our results can be used to compute differential cross sections with arbitrary top-quark and Higgs-boson masses from massless calculations. They can also be used to resum logarithms of the form $\ln(p_T/m)$ at large transverse momentum $p_T$ to next-to-leading-logarithmic accuracy by solving the DGLAP equations.

==> anc/FF_gluon_to_Higgs_NLO.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

((as*TF)/(2*Pi))*(yt^2/(16*Pi^2))*((2*z*Log[z] - 2*z^2 + z + 1)*L^2 + (-4*z*PolyLog[2, 1 - r] - 8*z*Re[PolyLog[2, vp]] - 2*z*Log[r]^2 + 2*z*Log[z]^2 + (-((2*z)/xi^2) - 8*xi^2 + 2*z^2 + 4)*Log[r] + (beta/xi^3)*(8*xi^4 - 2*((1 + z - z^2)*xi^2) + z^2)*Arg[(1 - vp)/(1 - vm)] + 2*(8*xi^2 + 7*z - 3)*Log[z] + 4*(z - 1)*(z/xi^2 - 2*z - 2))*L + 32*z*Re[PolyLog[3, -((z*vp)/(1 - z))]] + 16*z*Re[PolyLog[3, (z*vp)/(1 - z) + 1]] + 16*z*Re[PolyLog[3, ((y - 1)*vp)/y]] + 8*z*PolyLog[3, 1 - y] + 16*z*Re[PolyLog[3, y/vp]] - 4*z*PolyLog[3, 1 - 1/z] - (4/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2)*Im[PolyLog[2, 2 - vp]] - 4*(4*xi^2 + z^2 + 3*z - 2)*PolyLog[2, 1 - r] + ((8*z)/3)*(-(z^2/xi^4) + (z^2 + 3)/xi^2 + 3)*Re[PolyLog[2, 2 - vp]] + (4/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2)*Im[PolyLog[2, -((z*vp)/(1 - z))]] - (4/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2)*Im[PolyLog[2, vp/((1 - z)*(vp - 1))]] + (4/(3*xi^3*beta))*(6*((2*z^2 - z - 5)*xi^4) + (-6*z^2 + 6*z + 11)*xi^2 + 24*xi^6 - 6*z^2)*Im[PolyLog[2, ((1 - y)*vp)/y + 1]] - (4/(3*xi^3*beta))*(6*((2*z^2 - z - 5)*xi^4) + (-6*z^2 + 6*z + 11)*xi^2 + 24*xi^6 - 6*z^2)*Im[PolyLog[2, 1 - y/vp]] + (-16*z*Log[1 - y] - 8*(4*xi^2 + z^2 + 3*z - 2))*Re[PolyLog[2, vp]] + 4*z*Log[1 - y]*PolyLog[2, z] - 16*z*Log[1 - y]*Re[PolyLog[2, (1 - vp)*(1 - y)]] + 16*z*Log[1 - y]*Re[PolyLog[2, -(((1 - vp)*y)/vp)]] - 8*z*Log[1 - y]*PolyLog[2, y] - 5*z*Log[1 - y]^3 - (1/3)*z*Log[1 - z]^3 + 3*z*Log[1 - y]*Log[1 - z]^2 + 5*z*Log[1 - z]*Arg[vp/vm]^2 - 5*z*Log[1 - z]*Log[1 - y]^2 - 4*z*Log[1 - r]*Arg[vp/vm]^2 - 9*z*Log[z]*Arg[vp/vm]^2 + 4*z*Log[r]*Arg[vp/vm]^2 + z*Log[z]*Log[1 - y]^2 + 6*z*Log[r]*Log[1 - y]^2 - 6*z*Log[1 - r]*Log[1 - y]^2 + z*Log[1 - y]*Log[z]^2 - 4*z*Log[1 - y]*Log[r]^2 + z*Log[z]*Log[1 - z]^2 - 3*z*Log[1 - y]*Arg[vp/vm]^2 - z*Log[1 - z]*Log[z]^2 - 2*z*Log[1 - y]*Log[1 - z]*Log[z] + 4*z*Log[r]*Log[1 - y]*Log[1 - z] + 4*z*Log[1 - r]*Log[r]*Log[1 - y] + 4*z*Arg[(1 - vp)/(1 - vm)]*Log[1 - y]*Arg[vp/vm] - 2*(4*xi^2 + z^2 + 3*z - 2)*Log[r]^2 + (-((2*z^3)/(3*xi^4)) + (2*(z^2 + 6)*z)/(3*xi^2) + 8*xi^2 + z - 5)*Log[1 - y]^2 + (8*xi^2 + 2*z^2 + (17*z)/2 - 7/2)*Log[z]^2 + (1/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2)*Log[r]*Arg[(1 - vp)/(1 - vm)] - ((1/(3*xi^3*beta))*(6*((2*z^2 - z - 5)*xi^4) + (-6*z^2 + 6*z + 11)*xi^2 + 24*xi^6 - 6*z^2) + 8*Pi*z)*Log[1 - z]*Arg[vp/vm] - ((1/(xi^3*beta))*(-2*((2*z^2 + z + 5)*xi^4) + (2*z^2 + 2*z - 3)*xi^2 + 8*xi^6 + 2*z^2) - 16*Pi*z)*Log[z]*Arg[vp/vm] - ((2/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2) + 8*Pi*z)*Log[r]*Arg[vp/vm] + ((1/(3*xi^3*beta))*(6*((2*z^2 - z - 5)*xi^4) + (-6*z^2 + 6*z + 11)*xi^2 + 24*xi^6 - 6*z^2) + 8*Pi*z)*Log[1 - y]*Arg[vp/vm] - 8*Pi*z*Log[1 - y]*Arg[(1 - vp)/(1 - vm)] + 8*Pi*z*Log[1 - r]*Arg[vp/vm] - 4*Pi^2*z*Log[1 - r] + (beta/(3*xi^3))*(8*((z^3 - 3*z^2 + 6*z + 3)*xi^4) - 4*xi^2*((2*z^2 - 12*z + 9)*z) + 7*z^2)*Arg[(1 - vp)/(1 - vm)] + (((2*Pi)/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2) + (8/3)*((z^3 - 3*z^2 + 6*z - 11)*xi^2) + 4*(-z^3 + 5*z^2 + (Pi^2 - 6)*z + 3) + (1/(3*xi^2))*((3*z^2 - 6*z - 10)*z) + z^3/(3*xi^4))*Log[r] + ((8*Pi*z)/(3*xi^4))*((z^2 + 3)*xi^2 + 3*xi^4 - z^2)*Im[Log[2 - vp]] + ((4*Pi)/(3*xi^3*beta))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2)*Re[Log[2 - vp]] + (((2*Pi)/(3*xi^3*beta))*(6*((2*z^2 - z - 5)*xi^4) + (-6*z^2 + 6*z + 11)*xi^2 + 24*xi^6 - 6*z^2) + (8*Pi^2*z)/3)*Log[1 - z] + ((-((4*Pi)/(3*xi^3*beta)))*(6*xi^4*z^2 + (5 - 3*z^2)*xi^2 - 3*z^2) - (2/3)*(-56*xi^2 + 18*z^2 + 10*Pi^2*z + 15))*Log[z] - (2/3)*(8*((z^3 - 3*z^2 + 6*z - 4)*xi^2) + (-4*(y + 2)*z^3 + 8*(y + 5)*z^2 - 8*(2*y + 7)*z + 5*Pi^2*z + 24) + 4*(1/xi^2)*(z - 1)*(((z - 3)*y + 2)*z) - (4*y*z^2)/xi^4)*Log[1 - y] - (2/3)*((-35*z^2 + (36*Zeta[3] + 17 + 3*Pi^2)*z + 18) + (1/xi^2)*(((z^2 + 3)*Pi^2 - 4*z + 4)*z) - (Pi^2*z^3)/xi^4))

==> anc/FF_top_to_Higgs_NLO.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

((as*CF)/(2*Pi))*(yt^2/(16*Pi^2))*(((1/4)*(2 - 5*z) + z*Log[1 - z] - (z/2)*Log[z])*L^2 + (6*z*Re[PolyLog[2, z/xp]] + 2*z*PolyLog[2, r] + 4*z*PolyLog[2, z] + 4*z*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] - ((5*z)/4)*Arg[xp/xm]^2 - 2*z*Im[Log[1 - (z - xp)/(z - xm)]]^2 + ((3*z)/4)*Log[1 - r]^2 + (z/4)*Log[r]^2 - ((3*z)/2)*Log[1 - r]*Log[1 - z] - (z/2)*Log[r]*Log[1 - z] + (z/2)*Log[1 - r]*Log[r] - (z/4)*Log[1 - z]^2 - (z/2)*Log[z]^2 + 4*z*Log[1 - z]*Log[z] - (r/z)*(4*((1 - z)*xi^2) + 8 - 8*z + 3*z^2)*Log[1 - z] - (r/(xi*z^2))*(8*((1 - z)*Pi*xi^3)*z + 2*(Pi*xi^1)*z^3 + (32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2])*(Im[Log[1 - (z - xp)/(z - xm)]] - Arg[xp/xm]) - (r/(2*xi^2*z^2))*(32*((1 - z)*xi^6) - 8*((2 - 3*z)*xi^4) - 4*xi^2*z + z^3)*Log[r] + (8*xi^2 - 3 + z/2)*Log[z] + (r/(6*xi*z^2))*(4*((1 - z)*xi^3)*(27 - (45 + 4*Pi^2)*z) - xi*((36 - 63*z + (54 + 4*Pi^2)*z^2)*z) - 3*((32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Pi*beta)))*L - ((2*xi^2*z - (2 + z))/(xi*beta))*(2*Im[PolyLog[3, xp]] - Im[PolyLog[3, z/xp]] - 2*Im[PolyLog[3, (z - 1)/(z - xp)]] - Im[PolyLog[3, z/(z - xp)]] - Im[PolyLog[3, -(((1 - z)*xp)/(z - xp))]] - Im[PolyLog[3, 1 - (1 - xp)/(1 - t)]] - Im[PolyLog[3, 1 - xp/t]] - Im[PolyLog[3, 1 - z/(1 - wp)]] + (1/2)*Im[PolyLog[3, (r + (wp - 1)*z)/(z*wp)]] + (1/2)*Im[PolyLog[3, (z*wp)/(r + (wp - 1)*z)]] - (1/2)*Im[PolyLog[3, (r*wp)/(r + (wp - 1)*z)]] - (1/2)*Im[PolyLog[3, (r + (wp - 1)*z)/(r*wp)]]) - 9*z*PolyLog[3, 1 - z] - 2*z*PolyLog[3, 1 - z/r] - 4*z*PolyLog[3, 1 - r] - ((3*z)/2)*PolyLog[3, r] + 2*z*PolyLog[3, ((z - 1)*r)/z] - 2*z*PolyLog[3, 1 - r/z] - 10*z*Re[PolyLog[3, (z - 1)/(z - xp)]] - 16*z*Re[PolyLog[3, z/(z - xp)]] - 8*z*Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] - 20*z*Re[PolyLog[3, z/xp]] - 2*z*Re[PolyLog[3, -(((1 - z)*xp)/(z - xp))]] + 10*z*Re[PolyLog[3, xp]] + 10*z*Re[PolyLog[3, 1 - xp/xm]] + ((5*z)/2)*Re[PolyLog[3, (z - xp)/(z - xm)]] - 2*z*Re[PolyLog[3, 1 - (1 - xp)/(1 - t)]] + 2*z*Re[PolyLog[3, 1 - xp/t]] + ((5*z)/2)*Re[PolyLog[3, ((z - xp)*(1 - xm))/((1 - xp)*(z - xm))]] + 8*z*Re[PolyLog[3, 1 - wp]] + 16*z*Re[PolyLog[3, wp]] - 5*z*Re[PolyLog[3, wp/wm]] + (4*z*Im[Log[1 - (z - xp)/(z - xm)]] - ((2*xi^2*z - (2 + z))/(xi*beta))*(2*Log[r] + 2*Log[1 - z] - 3*Log[z]) - 2*Pi*z)*Im[PolyLog[2, (z - 1)/(z - xp)]] + ((2*xi^2*z - (2 + z))/(xi*beta))*(Log[1 - z] - Log[z] + Log[r])*Im[PolyLog[2, t/xp]] + ((2*xi^2*z - (2 + z))/(xi*beta))*(Log[z] - Log[r])*Im[PolyLog[2, (1 - r/z)/wp]] + (8*z*Arg[xp/xm] - 4*z*Im[Log[1 - (z - xp)/(z - xm)]] - ((2*xi^2*z - (2 + z))/(xi*beta))*(Log[1 - z] - Log[z] + Log[r]) - ((2*r)/(xi*z^2))*(3*(Pi*xi^1)*((4*((1 - z)*xi^2) + z^2)*z) - (32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Im[PolyLog[2, z/xp]] + ((-((2*xi^2*z - (2 + z))/(xi*beta)))*(Log[1 - z] - 2*Log[z] + Log[r]) + 4*z*Im[Log[1 - (z - xp)/(z - xm)]] - ((2*r)/(xi*z^2))*((Pi*xi^1)*((4*((1 - z)*xi^2) + z^2)*z) - (32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Im[PolyLog[2, xp]] - (z*Log[1 - z] + (r/(xi^2*z^2))*(32*((1 - z)*xi^6) - 4*((8 - 5*z - 5*z^2)*xi^4) + (16 + 12*z - 20*z^2 - 3*z^3)*xi^2 - (4 - 3*z)*z^2))*PolyLog[2, z] + (4*z*Log[z] - 2*z*Log[r] + (r/(xi^2*z^2))*(32*((1 - z)*xi^6) - 4*((4 - 5*z - z^2)*xi^4) + (8 - 3*z^3)*xi^2 - (4 - 3*z)*z^2))*PolyLog[2, r] - (r/(xi^2*z^2))*(64*((1 - z)*xi^6) - 4*((12 - 13*z - 3*z^2)*xi^4) - xi^2*((8 + 8*z - z^2)*z) + (2 - z)*z^2)*PolyLog[2, ((z - 1)*r)/z] + ((-z)*Log[z] + z*Log[r] + (r/(2*xi^2*z^2))*(64*((1 - z)*xi^6) - 4*((2 - z - 5*z^2)*xi^4) + xi^2*((8 - 2*z - 5*z^2)*z) - 4*(1 - z)*z^2))*PolyLog[2, 1 - r/z] + (2*z*Log[1 - z] - 2*z*Log[z] + 2*z*Log[r])*Re[PolyLog[2, t/xp]] + (2*z*Log[1 - z] + 14*z*Log[z] - 8*z*Log[r] - ((2*r)/(xi^2*z^2))*(16*((1 - z)*xi^4) - (16 + 4*z - 6*z^3)*xi^2 + (8 - 5*z)*z^2))*Re[PolyLog[2, z/xp]] - (1/(8*(xi*beta)))*(6*xi^2*z - (6 + 3*z))*Arg[xp/xm]^3 + ((3*z)/8)*Log[1 - r]^3 + ((13*z)/24)*Log[r]^3 - (z/24)*Log[1 - z]^3 + (z/4)*Log[z]^3 + ((5*(2*xi^2*z - (2 + z)))/(6*(xi*beta)))*Im[Log[1 - (z - xp)/(z - xm)]]^3 - ((25*z)/8)*Arg[xp/xm]^2*Log[1 - z] - ((13*z)/4)*Arg[xp/xm]^2*Log[z] + ((5*z)/8)*Arg[xp/xm]^2*Log[1 - r] + ((3*z)/2)*Arg[xp/xm]^2*Log[r] - (z/8)*Log[1 - r]^2*Log[1 - z] + ((3*z)/4)*Log[1 - r]^2*Log[z] - ((3*z)/2)*Log[r]^2*Log[z] - z*Log[r]^2*Log[1 - z] - ((3*z)/2)*Log[1 - r]*Log[r]^2 + z*Log[r]^2*Log[t] + z*Log[t]^2*Log[1 - z] - z*Log[t]^2*Log[z] + z*Log[r]*Log[t]^2 - 2*z*Log[1 - r]*Log[z]^2 + z*Log[r]*Log[z]^2 - z*Log[1 - z]*Log[z]^2 + 2*z*Log[t]*Log[z]^2 - ((5*z)/4)*Log[1 - r]^2*Log[r] - ((5*z)/4)*Log[r]*Log[1 - z]^2 + ((5*z)/8)*Log[1 - r]*Log[1 - z]^2 - (z/4)*Log[1 - z]^2*Log[z] - ((7*z)/2)*Log[1 - z]*Im[Log[1 - (z - xp)/(z - xm)]]^2 - z*Log[z]*Im[Log[1 - (z - xp)/(z - xm)]]^2 - (z/2)*Log[1 - r]*Im[Log[1 - (z - xp)/(z - xm)]]^2 + ((7*z)/2)*Log[r]*Im[Log[1 - (z - xp)/(z - xm)]]^2 - ((5*z)/2)*Re[Log[1 - (z - xp)/(z - xm)]]*Arg[xp/xm]^2 + ((2*xi^2*z - (2 + z))/(8*(xi*beta)))*(7*Arg[xp/xm]*Log[z]^2 - Arg[xp/xm]*Log[1 - z]^2 + 9*Arg[xp/xm]*Log[r]^2 + Arg[xp/xm]*Log[1 - r]^2 - 8*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]^2 + 5*Im[Log[1 - (z - xp)/(z - xm)]]*Arg[xp/xm]^2 + 3*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]^2 + 6*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]^2 - Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]^2 - 4*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]^2) + 8*z*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] + ((9*z)/2)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] - ((3*z)/2)*Log[1 - r]*Log[1 - z]*Log[z] + ((5*z)/2)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] + ((5*z)/2)*Log[r]*Log[1 - z]*Log[z] - 6*z*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] + ((7*z)/2)*Log[1 - r]*Log[r]*Log[z] - 2*z*Log[t]*Log[1 - z]*Log[z] + 2*z*Log[1 - r]*Log[t]*Log[z] - 2*z*Log[1 - r]*Log[r]*Log[t] + 3*z*Log[1 - r]*Log[r]*Log[1 - z] - 2*z*Log[1 - r]*Log[t]*Log[1 - z] + z*Log[r]*Log[t]*Log[1 - z] - 3*z*Log[r]*Log[t]*Log[z] - ((2*xi^2*z - (2 + z))/(8*(xi*beta)))*(10*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[1 - z] - 6*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Log[1 - z] + 7*Arg[xp/xm]*Log[1 - z]*Log[z] - 4*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[1 - z] - 11*Arg[xp/xm]*Log[1 - r]*Log[z] - 12*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Log[r] + 16*Arg[xp/xm]*Log[r]*Log[z] - 4*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[(1 - r/z)^2] - 8*Arg[xp/xm]*Log[r]*Log[1 - z] + 4*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[(1 - r/z)^2] + 8*Arg[xp/xm]*Log[t]*Log[z] - 8*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[t] + 6*Arg[xp/xm]*Log[1 - r]*Log[1 - z] + 8*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[t] - 2*Arg[xp/xm]*Log[z]*Log[(1 - r/z)^2] + 14*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[1 - r] + 10*Arg[xp/xm]*Log[1 - r]*Log[r] + 8*Im[Log[1 - (z - xp)/(z - xm)]]*Log[t]*Log[1 - z] + 2*Arg[xp/xm]*Log[r]*Log[(1 - r/z)^2] - 8*Arg[xp/xm]*Log[t]*Log[1 - z] - 8*Arg[xp/xm]*Log[r]*Log[t]) + (r/(16*beta^2*xi^2*z^2))*(512*((1 - z)*xi^8) - (832 - 960*z)*xi^6 - 24*((-1 + z)*Pi*xi^5*beta)*z - 3*(Pi*beta*xi)*((2 + z)*z^2) - 4*((-8 + 7*z)*z^2) + 6*((-4 + 2*z + 2*z^2 + z^3)*Pi*xi^3*beta) - 8*((-56 + 70*z - 4*z^2 + 3*z^3)*xi^4) + 4*((-32 + 28*z - 16*z^2 + 13*z^3)*xi^2))*Arg[xp/xm]^2 - (r/(4*(xi^2*beta)*z^2))*((8*((1 - z)*xi^4)*z - (2 + z)*z^2 - 2*((4 - 2*z - 2*z^2 - z^3)*xi^2))*Pi*xi^1 + 4*((32*((1 - z)*xi^6) - 4*((1 - 3*z)*xi^4)*z - xi^2*((4 - 4*z + 3*z^2)*z) + z^3)*Sqrt[1 - xi^2]))*Im[Log[1 - (z - xp)/(z - xm)]]^2 + (r/(16*beta^2*xi^2*z^2))*(24*((-1 + z)*Pi*xi^5*beta)*z + 3*(Pi*beta*xi)*((2 + z)*z^2) + 4*((-8 + 5*z)*z^2) + 48*((4 - 5*z + z^2)*xi^6) - 6*((-4 + 2*z + 2*z^2 + z^3)*Pi*xi^3*beta) - 16*((-8 + z + 2*z^3)*xi^2) + 4*((-80 + 64*z - 4*z^2 + 3*z^3)*xi^4))*Log[1 - z]^2 + (1/(8*xi^2))*(32*xi^4 + 4*z + (-2 + 21*z)*xi^2 - (9*((2*xi^2*z - (2 + z))*Pi*xi^1))/beta + (128*xi^4*((-1 + z)*beta^2)*r)/(z^2*t))*Log[z]^2 - (r/(16*beta^2*xi^2*z^2))*(64*((-1 + z)*xi^6) + 8*((-1 + z)*Pi*xi^5*beta)*z + 4*(8 - 5*z)*z^2 + (Pi*beta*xi)*((2 + z)*z^2) - 2*((-4 + 2*z + 2*z^2 + z^3)*Pi*xi^3*beta) - 8*((-16 + 6*z + 3*z^3)*xi^4) + 4*((-16 - 4*z - 8*z^2 + 11*z^3)*xi^2))*Log[1 - r]^2 - (r/(2*(xi^2*beta)*z^2))*(2*((8*((1 - z)*xi^4)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^2) - (2 + z)*z^2)*Pi*xi^1) - (16*((1 - z)*xi^6) - 4*((3 - 6*z + 2*z^2)*xi^4) - xi^2*((4 - z - z^2)*z) + z^3)*Sqrt[1 - xi^2])*Log[r]^2 + (r/(4*xi*z^2))*(9*(Pi*xi^1)*((4*((1 - z)*xi^2) + z^2)*z) - 2*((32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Arg[xp/xm]*Log[1 - z] + (r/(8*(xi^2*beta)*z^2))*(11*((8*((1 - z)*xi^4)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^2) - (2 + z)*z^2)*Pi*xi^1) - 4*((64*((1 - z)*xi^6) - 4*((16 - 19*z - z^2)*xi^4) + (32 + 8*z - 32*z^2 + 3*z^3)*xi^2 - 4*(1 - z)*z^2)*Sqrt[1 - xi^2]))*Log[z]*Log[1 - z] - (r/(8*beta^2*xi^2*z^2))*(512*((-1 + z)*xi^8) + 40*((-1 + z)*Pi*xi^5*beta)*z + 5*(Pi*beta*xi)*((2 + z)*z^2) + 4*((-4 + 3*z)*z^2) - 32*((-30 + 31*z + 3*z^2)*xi^6) - 10*((-4 + 2*z + 2*z^2 + z^3)*Pi*xi^3*beta) + 16*((-32 + 33*z + 10*z^2 + z^3)*xi^4) - 4*((-16 + 12*z + 12*z^2 + 7*z^3)*xi^2))*Log[1 - r]*Log[1 - z] + (r/(4*beta^2*xi^2*z^2))*(40*((-1 + z)*Pi*xi^5*beta)*z + 5*(Pi*beta*xi)*((2 + z)*z^2) + 2*((-4 + 3*z)*z^2) + 8*((-8 + 5*z)*xi^4) + 16*((2 - 3*z + z^2)*xi^6) + (32 + 8*z - 8*z^2 - 6*z^3)*xi^2 - 10*((-4 + 2*z + 2*z^2 + z^3)*Pi*xi^3*beta))*Log[r]*Log[1 - z] - (r/(2*(xi^2*beta)*z^2))*((8*((1 - z)*xi^4)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^2) - (2 + z)*z^2)*Pi*xi^1 - 2*((64*((1 - z)*xi^6) - 4*((12 - 13*z - 3*z^2)*xi^4) - xi^2*((8 + 8*z - z^2)*z) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Log[t]*Log[1 - z] + ((2*r)/(xi*z^2))*(12*((1 - z)*Pi*xi^3)*z + 3*(Pi*xi^1)*z^3 + (32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2])*Arg[xp/xm]*Log[z] + (r/(4*xi*z^2))*(20*((1 - z)*Pi*xi^3)*z + 5*(Pi*xi^1)*z^3 + 2*((32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Arg[xp/xm]*Log[1 - r] - (r/(8*(xi^2*beta)*z^2))*(7*((8*((1 - z)*xi^5)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^3) - xi*((2 + z)*z^2))*Pi) - 8*((64*((1 - z)*xi^6) - 4*((12 - 13*z - 3*z^2)*xi^4) - xi^2*((8 + 8*z - z^2)*z) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Log[z]*Log[1 - r] - ((5*Pi*z)/2 + ((3*beta*r)/(2*xi*z^2))*(32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2))*Arg[xp/xm]*Log[r] + (r/(2*(xi^2*beta)*z^2))*(4*((8*((1 - z)*xi^4)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^2) - (2 + z)*z^2)*Pi*xi^1) - (64*((1 - z)*xi^6) - 4*((10 - 19*z + 5*z^2)*xi^4) - xi^2*((8 + 2*z - 5*z^2)*z) + 2*z^3)*Sqrt[1 - xi^2])*Log[z]*Log[r] + (r/(4*(xi^2*beta)*z^2))*(3*((8*((1 - z)*xi^4)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^2) - (2 + z)*z^2)*Pi*xi^1) - 2*((64*((1 - z)*xi^6) - 16*((5 - 5*z - z^2)*xi^4) - 2*xi^2*((6 + 8*z - z^2)*z) + (4 - 3*z)*z^2)*Sqrt[1 - xi^2]))*Log[1 - r]*Log[r] + (((2*xi^2*z - (2 + z))*Pi)/(4*(xi*beta)))*(Log[r]*Log[(1 - r/z)^2] - Log[z]*Log[(1 - r/z)^2]) - (r/(2*beta^2*xi^2*z^2))*(128*((1 - z)*xi^8) - 16*((12 - 13*z - z^2)*xi^6) + 4*((24 - 28*z - 3*z^3)*xi^4) - 4*((8 - 8*z + 6*z^2 - 5*z^3)*xi^2) + 8*(1 - z)*z^2 - (8*((1 - z)*xi^5)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^3) - xi*((2 + z)*z^2))*Pi*beta)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] + (r/(2*(xi^2*beta)*z^2))*((8*((1 - z)*xi^5)*z - 2*((4 - 2*z - 2*z^2 - z^3)*xi^3) - xi*((2 + z)*z^2))*Pi - 2*((64*((1 - z)*xi^6) - 4*((12 - 13*z - 3*z^2)*xi^4) - xi^2*((8 + 8*z - z^2)*z) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*(Log[z]*Log[t] - Log[r]*Log[t]) - ((5*Pi*z)/2)*Log[1 - z]*Im[Log[1 - (z - xp)/(z - xm)]] - 7*Pi*z*Log[z]*Im[Log[1 - (z - xp)/(z - xm)]] - ((3*Pi*z)/2)*Log[1 - r]*Im[Log[1 - (z - xp)/(z - xm)]] + (r/(2*xi*z^2))*(44*((1 - z)*Pi*xi^3)*z + 11*(Pi*xi^1)*z^3 + 2*((32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2)*Sqrt[1 - xi^2]))*Log[r]*Im[Log[1 - (z - xp)/(z - xm)]] + (r/(24*(xi^2*beta)*z^2))*(768*((2 - 3*z)*xi^7) - 8*((216 - (372 - 17*Pi^2)*z - (84 + 17*Pi^2)*z^2)*xi^5) + 2*((96 + 68*Pi^2 - (336 + 34*Pi^2)*z - (408 + 34*Pi^2)*z^2 - (12 + 17*Pi^2)*z^3)*xi^3) + xi*((144 + 34*Pi^2 + (24 + 17*Pi^2)*z)*z^2) - 24*((32*((1 - z)*xi^6) - 4*((8 - 11*z + z^2)*xi^4) + (16 - 12*z + 4*z^2 - 3*z^3)*xi^2 - (4 - 3*z)*z^2)*Pi*beta))*Im[Log[1 - (z - xp)/(z - xm)]] - (r/(2*(xi^2*beta)*z^2))*(64*((2 - 3*z)*xi^7) - 8*((18 - (35 - Pi^2)*z - (3 + Pi^2)*z^2)*xi^5) + 2*(((8 + 4*Pi^2) - (44 + 2*Pi^2)*z - (18 + 2*Pi^2)*z^2 - (1 + Pi^2)*z^3)*xi^3) + xi*((12 + 2*Pi^2 + (2 + Pi^2)*z)*z^2) - 2*((32*((1 - z)*xi^6) - 4*((8 - 11*z + z^2)*xi^4) + (16 - 4*z - 3*z^3)*xi^2 - 2*(3 - 2*z)*z^2)*Pi*beta))*Arg[xp/xm] + ((((Pi*beta)*r)/(xi*z^2))*(32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2) + ((t*z)/(96*((1 - z)*xi^2)))*(((1 - z)*xi^2)*(336 - 116*Pi^2) - 48 + (108 - 29*Pi^2)*z))*Log[1 - z] - ((5*Pi^2*z)/8 + (((Pi*beta)*r)/(xi*z^2))*(32*((1 - z)*xi^4) - 4*((2 - 3*z - z^2)*xi^2) + (2 - z)*z^2))*Log[1 - r] + (((r*t)/(16*((1 - z)*xi^2)*z^2*(4*xi^2 - z)^2))*(8192*((2 - 5*z + 3*z^2)*xi^10) - 256*((5 - 10*z - 83*z^2 + 96*z^3)*xi^8) - 64*xi^6*((107 - 110*z + 89*z^2 - 166*z^3)*z) + 16*xi^4*((119 - 271*z + 43*z^2 - 140*z^3)*z^2) + 4*xi^2*((125 + 72*z + 53*z^2 + 46*z^3)*z^3) - (128 - 61*z + 50*z^2)*z^4) - (Pi^2/(48*((1 - z)*xi^2)*z))*(400*r*t*xi^4*(1 - z)^2 + 4*((1 - z)*xi^2)*((25*r*t - (2 - 25*r*t)*z)*z) + 25*r*t*z^3) - (((Pi*beta)*r*t)/(2*((1 - z)*xi^3)*z^2))*(128*xi^6*(1 - z)^2 - 16*((2 - 7*z + 4*z^2 + z^3)*xi^4) - 4*xi^2*((2 - 5*z + 2*z^2 - z^3)*z) + (2 - z)*z^3))*Log[z] - (((r*t)/(8*xi^4*(4*xi^2 - z)^2*(1 - z)*z^2))*(2048*((2 - 5*z + 3*z^2)*xi^12) - 256*((1 + 2*z - 29*z^2 + 28*z^3)*xi^10) - 64*xi^8*((43 - 65*z + 61*z^2 - 59*z^3)*z) + 16*xi^6*((46 - 109*z + 50*z^2 - 58*z^3)*z^2) + 4*xi^4*((52 + 5*z + 19*z^2 + 21*z^3)*z^3) - xi^2*((52 - 32*z + 27*z^2)*z^4) + z^6) - ((7*Pi^2*r*t)/(32*((1 - z)*xi^2)*z))*(16*((1 - 2*z + z^2)*xi^4) + 4*xi^2*((1 - z^2)*z) + z^3) - ((3*(Pi*beta)*r*t)/(8*((1 - z)*xi^3)*z^2))*(128*((1 - 2*z + z^2)*xi^6) - 16*((2 - 7*z + 4*z^2 + z^3)*xi^4) - 4*xi^2*((2 - 5*z + 2*z^2 - z^3)*z) + (2 - z)*z^3))*Log[r] + (((Pi*r)/(16*(xi*beta)*z^2))*(256*((2 - 3*z)*xi^6) - 8*((72 - (156 - 3*Pi^2)*z - (-4 + 3*Pi^2)*z^2)*xi^4) + 2*((32 + 12*Pi^2 - (240 + 6*Pi^2)*z - (8 + 6*Pi^2)*z^2 - (4 + 3*Pi^2)*z^3)*xi^2) + (48 + 6*Pi^2 + (8 + 3*Pi^2)*z)*z^2) - (r/(12*((4*xi^2 - z)*xi^2)*z^2))*(384*xi^8*((1 - z)*Pi^2) - 16*(((-57 + 42*Pi^2) + (174 - 59*Pi^2)*z + (-117 + 11*Pi^2)*z^2)*xi^6) + 4*((96*Pi^2 + (-243 + 38*Pi^2)*z + (411 - 71*Pi^2)*z^2 + (-276 + 6*Pi^2)*z^3)*xi^4) - xi^2*((96*Pi^2 + (-192 + 156*Pi^2)*z + (243 - 106*Pi^2)*z^2 + (-159 - 11*Pi^2)*z^3)*z) - 5*Pi^2*((-8 + 5*z)*z^3)) + z*Zeta[3]))

==> anc/README <==
These ancillary files contain the results for the fragmentation functions presented in

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

They are provided in Mathematica format, all results are loaded by executing the script "load_results.m".
The files for the individual master integrals can be found in the directory "./masters".
The NLO corrections to the top and gluon FFs can be found in "FF_top_to_Higgs_NLO.m" and "FF_gluon_to_Higgs_NLO.m", respectively.

The results are expressed in terms of the following variables (also defined in eq. (4.2)):

L = Log[mt^2/mu^2];
xi = mH/(2 mt);
beta = Sqrt[1 - xi^2];
r = z^2/(z^2 + 4 xi^2 (1-z));
t = (4 xi^2 (1-z))/(z + 4 xi^2 (1-z));
xp = 2 xi (xi+I beta);
xm = 2 xi (xi-I beta);
wp = (2 xi (xi (2-z)-(I z) beta) (1-z))/(z^2 + 4 xi^2 (1-z));
wm = (2 xi (xi (2-z)+(I z) beta) (1-z))/(z^2 + 4 xi^2 (1-z));
y = (2 xi (-xi (1-z) + Sqrt[(1-z) (z + xi^2 (1-z))]))/z;
vp = -((2 xi (xi+I beta) (1-z))/z);
vm = -((2 xi (xi-I beta) (1-z))/z);

and contain no functions beyond classical polylogarithms of at most weight 3.

The variable definitions above are stored in the list

  variableDefinitions

The masters for the real corrections are stored in the symbols

  realIntegral[a,b,c,d,e,f,g]

where a-g correspond to the indices of the masters, as defined in eq. (D.1).
The list of valid sets of indices (see eq. (D.3)) is stored in

  realIndices

The masters for the virtual corrections are stored in the symbols

  virtualIntegral[a,b,c,d,e,f,g]

where a-g correspond to the indices of the masters, as defined in eq. (D.12).
The list of valid sets of indices (see eq. (D.13)) is stored in

  virtualIndices

The top-to-Higgs and gluon-to-Higgs fragmentation functions are available through the symbols

  DtH,  DgH

respectively.
In both DtH and DgH, the strong coupling constant, top-Yukawa coupling and the colour factors CF and TF are represented by the symbols

  as,  yt,  CF,  TF

respectively.

==> anc/load_results.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)


variableDefinitions = {	r -> z^2/(z^2 + 4 xi^2 (1-z)),
			vp -> -((2 xi (xi+I beta) (1-z))/z),
			vm -> -((2 xi (xi-I beta) (1-z))/z),
			y -> (2 xi (-xi (1-z) + Sqrt[(1-z) (z + xi^2 (1-z))]))/z,
			xp -> 2 xi (xi+I beta), xm -> 2 xi (xi-I beta),
			t -> (4 xi^2 (1-z))/(z + 4 xi^2 (1-z)),
			wp -> (2 xi (xi (2-z)-(I z) beta) (1-z))/(z^2 + 4 xi^2 (1-z)),
			wm -> (2 xi (xi (2-z)+(I z) beta) (1-z))/(z^2 + 4 xi^2 (1-z)),
			L -> Log[mt^2/mu^2],
			beta -> Sqrt[1 - xi^2],
			xi -> mH/(2 mt) };

(* Loading the master integrals *)

realIndices = {{0, 0, 1, 1, 1, 1, 1},
		{0, 0, 1, 2, 1, 1, 1},
		{0, 0, 1, 1, 1, 2, 1},
		{0, 0, 0, 1, 1, 2, 1},
		{0, 0, 0, 1, 2, 1, 1},
		{0, 1, 1, 0, 1, 1, 1},
		{0, 1, 2, 0, 1, 1, 1},
		{0, 1, 1, 0, 1, 1, 2}};
virtualIndices = {{0, 1, 0, 1, 1, 1, 1},
		{0, 1, 0, 2, 1, 1, 1},
		{0, 1, 0, 1, 1, 1, 2},
		{1, 1, 1, 1, 0, 1, 1},
		{0, 2, 1, 1, 0, 1, 1},
		{0, 2, 1, 0, 0, 1, 1},
		{0, 0, 0, 2, 1, 1, 1},
		{0, 0, 0, 1, 2, 1, 1}};

Clear[realIntegral];
Clear[virtualIntegral];

Do[
  Evaluate[realIntegral @@ ind] = Get["./masters/real_"<>StringJoin[ToString /@ Riffle[ind, ","]]<>".m"];
,{ind,realIndices}];

Do[
  Evaluate[virtualIntegral @@ ind] = Get["./masters/virt_"<>StringJoin[ToString /@ Riffle[ind, ","]]<>".m"];
,{ind,virtualIndices}];

(* Loading the full NLO corrections to the fragmentation functions *)

DgH = Get["./FF_gluon_to_Higgs_NLO.m"];
DtH = Get["./FF_top_to_Higgs_NLO.m"];

==> anc/masters/real_0,0,0,1,1,2,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

-(1/(4*eps^2)) + (1/eps)*((1/2)*Log[mt^2/mu^2] - (1/4)*Log[z]) + ((1/2)*PolyLog[2, 1 - r/z] - (1/2)*Log[mt^2/mu^2]^2 + (1/4)*Log[r]^2 + (1/8)*Log[z]^2 + (1/2)*Log[z]*Log[mt^2/mu^2] - (1/2)*Log[r]*Log[z] - Pi^2/8) + ((-(3/2))*PolyLog[3, 1 - z/r] - (3/2)*PolyLog[3, 1 - r/z] - Log[z]*PolyLog[2, 1 - r/z] + (3/2)*Log[r]*PolyLog[2, 1 - r/z] - Log[mt^2/mu^2]*PolyLog[2, 1 - r/z] + (1/3)*Log[mt^2/mu^2]^3 + (1/2)*Log[r]^3 - (7/24)*Log[z]^3 - (5/4)*Log[r]^2*Log[z] - (1/2)*Log[r]^2*Log[mt^2/mu^2] - (1/2)*Log[z]*Log[mt^2/mu^2]^2 - (1/4)*Log[z]^2*Log[mt^2/mu^2] + Log[r]*Log[z]^2 + Log[r]*Log[z]*Log[mt^2/mu^2] + (Pi^2/4)*Log[mt^2/mu^2] - (Pi^2/8)*Log[z] + (2/3)*Zeta[3])*eps

==> anc/masters/real_0,0,0,1,2,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

1/(4*eps^2) + (1/eps)*((-(1/2))*Log[mt^2/mu^2] + (1/2)*Log[r] - (1/4)*Log[z]) + ((-(1/2))*PolyLog[2, 1 - r/z] + (1/2)*Log[r]^2 + (1/2)*Log[mt^2/mu^2]^2 + (1/8)*Log[z]^2 - Log[r]*Log[mt^2/mu^2] + (1/2)*Log[z]*Log[mt^2/mu^2] - (1/2)*Log[r]*Log[z] + Pi^2/8) + ((-(1/2))*PolyLog[3, 1 - z/r] - (1/2)*PolyLog[3, 1 - r/z] + Log[mt^2/mu^2]*PolyLog[2, 1 - r/z] - (1/2)*Log[r]*PolyLog[2, 1 - r/z] - (1/3)*Log[mt^2/mu^2]^3 - (1/8)*Log[z]^3 + (5/12)*Log[r]^3 + (1/2)*Log[z]^2*Log[r] - (1/2)*Log[mt^2/mu^2]^2*Log[z] - (1/4)*Log[mt^2/mu^2]*Log[z]^2 + Log[mt^2/mu^2]^2*Log[r] - Log[mt^2/mu^2]*Log[r]^2 - (3/4)*Log[z]*Log[r]^2 + Log[mt^2/mu^2]*Log[z]*Log[r] - (Pi^2/4)*Log[mt^2/mu^2] - (Pi^2/8)*Log[z] + (Pi^2/4)*Log[r] - (2/3)*Zeta[3])*eps

==> anc/masters/real_0,0,1,1,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(-(1/(4*eps^2)))*Log[z] + (1/eps)*(-Re[PolyLog[2, z/xp]] - (1/8)*Arg[xp/xm]^2 - (1/8)*Log[1 - r]^2 - (1/8)*Log[r]^2 - (1/8)*Log[1 - z]^2 - (1/8)*Log[z]^2 + (1/2)*Log[z]*Log[mt^2/mu^2] + (1/4)*Log[1 - r]*Log[1 - z] - (1/4)*Log[r]*Log[1 - z] + (1/4)*Log[1 - r]*Log[r] + Pi^2/12) + (-Re[PolyLog[3, (z - 1)/(z - xp)]] - 4*Re[PolyLog[3, z/(z - xp)]] - Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] - Re[PolyLog[3, z/xp]] - 3*Re[PolyLog[3, xp]] + 3*Re[PolyLog[3, 1 - xp/xm]] + (1/2)*Re[PolyLog[3, (z - xp)/(z - xm)]] - Re[PolyLog[3, 1 - z/(1 - wp)]] + (1/2)*Re[PolyLog[3, (r + (wp - 1)*z)/(z*wp)]] + (1/2)*Re[PolyLog[3, (z*wp)/(r + (wp - 1)*z)]] - (1/2)*Re[PolyLog[3, (r*wp)/(wp*z - z + r)]] - (1/2)*Re[PolyLog[3, (wp*z - z + r)/(r*wp)]] - (1/2)*Re[PolyLog[3, wp/wm]] + 2*Arg[xp/xm]*Im[PolyLog[2, z/xp]] - 2*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, z/xp]] + Arg[xp/xm]*Im[PolyLog[2, 1 - xp/xm]] - Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, 1 - xp/xm]] + (1/2)*Log[z]*PolyLog[2, 1 - (1 - r)/(1 - z)] - (1/2)*Log[r]*PolyLog[2, 1 - (1 - r)/(1 - z)] - (1/2)*Log[z]*PolyLog[2, r] + (1/2)*Log[r]*PolyLog[2, r] - (1/2)*Log[z]*PolyLog[2, 1 - r/z] + (1/2)*Log[r]*PolyLog[2, 1 - r/z] + 2*Log[mt^2/mu^2]*Re[PolyLog[2, z/xp]] - 2*Log[r]*Re[PolyLog[2, z/xp]] - (1/48)*Log[1 - z]^3 + (7/24)*Log[z]^3 + (1/48)*Log[1 - r]^3 - (13/48)*Log[r]^3 - (1/2)*Log[z]*Log[mt^2/mu^2]^2 + (1/4)*Log[1 - z]^2*Log[mt^2/mu^2] + (1/4)*Log[z]^2*Log[mt^2/mu^2] + (1/4)*Log[1 - r]^2*Log[mt^2/mu^2] + (1/4)*Log[r]^2*Log[mt^2/mu^2] + (1/4)*Arg[xp/xm]^2*Log[mt^2/mu^2] - (7/8)*Log[1 - z]*Log[z]^2 - (1/16)*Log[1 - z]*Log[1 - r]^2 - (1/16)*Log[z]*Log[1 - r]^2 - (3/4)*Log[1 - z]*Log[r]^2 + (5/8)*Log[z]*Log[r]^2 + (5/8)*Log[1 - r]*Log[r]^2 - (1/16)*Arg[xp/xm]^2*Log[1 - z] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - z] + (7/16)*Log[1 - z]^2*Log[z] - (3/4)*Log[z]^2*Log[r] + (9/16)*Arg[xp/xm]^2*Log[z] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[z] + (3/8)*Log[z]^2*Log[1 - r] + (1/16)*Log[1 - z]^2*Log[1 - r] + (9/16)*Arg[xp/xm]^2*Log[1 - r] - (1/4)*Arg[xp/xm]^2*Log[r] - (3/4)*Log[1 - z]^2*Log[r] - (1/4)*Log[1 - r]^2*Log[r] + (3/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - r] + (3/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[r] + (1/4)*Arg[xp/xm]^2*Re[Log[1 - (z - xp)/(z - xm)]] + (1/4)*Log[z]^2*Log[(1 - r/z)^2] + (1/4)*Log[r]^2*Log[(1 - r/z)^2] - (1/2)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] - (1/2)*Log[mt^2/mu^2]*Log[1 - r]*Log[1 - z] - (3/8)*Log[z]*Log[1 - r]*Log[1 - z] + (1/2)*Log[mt^2/mu^2]*Log[r]*Log[1 - z] + (5/4)*Log[z]*Log[r]*Log[1 - z] + Log[1 - r]*Log[r]*Log[1 - z] - (3/4)*Log[z]*Log[1 - r]*Log[r] - (1/4)*Log[z]*Log[(1 - r/z)^2]*Log[1 - z] + (1/4)*Log[r]*Log[(1 - r/z)^2]*Log[1 - z] + (1/4)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] + (1/4)*Log[z]*Log[1 - r]*Log[(1 - r/z)^2] - (1/2)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - (1/2)*Log[z]*Log[r]*Log[(1 - r/z)^2] - (1/2)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] - (1/2)*Log[mt^2/mu^2]*Log[1 - r]*Log[r] - Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Re[Log[1 - (z - xp)/(z - xm)]] - (1/4)*Log[1 - r]*Log[r]*Log[(1 - r/z)^2] - Pi*Im[PolyLog[2, z/xp]] - (Pi/2)*Im[PolyLog[2, 1 - xp/xm]] + (Pi/2)*Arg[xp/xm]*Log[1 - z] - ((11*Pi)/8)*Arg[xp/xm]*Log[z] - Pi*Arg[xp/xm]*Log[1 - r] - (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] - (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] + ((3*Pi)/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - (Pi/2)*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] + ((3*Pi)/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] + (Pi/2)*Arg[xp/xm]*Log[r] - (Pi^2/6)*Log[mt^2/mu^2] - ((19*Pi^2)/48)*Log[1 - z] + ((35*Pi^2)/48)*Log[z] + ((25*Pi^2)/48)*Log[1 - r] - ((11*Pi^2)/48)*Log[r] + (3/2)*Zeta[3])

==> anc/masters/real_0,0,1,1,1,2,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(1/((xi*beta)*mt^2))*((1/eps)*((1/4)*Im[Log[1 - (z - xp)/(z - xm)]] - (1/4)*Arg[xp/xm] + Pi/8) + ((1/2)*Im[PolyLog[2, z/xp]] - (1/4)*Im[PolyLog[2, (z - xp)/(z - xm)]] - (1/2)*Im[PolyLog[2, 1 - xp/xm]] + (1/2)*Arg[xp/xm]*Log[mt^2/mu^2] - (1/8)*Arg[xp/xm]*Log[1 - z] + (1/8)*Arg[xp/xm]*Log[1 - r] + (1/2)*Log[r]*Im[Log[1 - (z - xp)/(z - xm)]] - (1/2)*Log[mt^2/mu^2]*Im[Log[1 - (z - xp)/(z - xm)]] - (3/8)*Arg[xp/xm]*Log[r] - (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Re[Log[1 - (z - xp)/(z - xm)]] - (Pi/4)*Log[mt^2/mu^2] - (Pi/4)*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/4)*Log[r]) + ((-(1/2))*Im[PolyLog[3, xp]] + (1/2)*Im[PolyLog[3, (z - 1)/(z - xp)]] - (1/2)*Im[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + (1/2)*Im[PolyLog[3, z/xp]] + (1/2)*Im[PolyLog[3, 1 - xp/xm]] + (1/2)*Im[PolyLog[3, 1 - z/(1 - wp)]] + (1/2)*Im[PolyLog[3, 1 - wp/wm]] - (1/4)*Im[PolyLog[3, (r + (wp - 1)*z)/(z*wp)]] - (1/4)*Im[PolyLog[3, (z*wp)/(r + (wp - 1)*z)]] + (1/4)*Im[PolyLog[3, (r*wp)/(wp*z - z + r)]] + (1/4)*Im[PolyLog[3, (wp*z - z + r)/(r*wp)]] + (1/2)*Im[PolyLog[2, (z - xp)/(z - xm)]]*Log[mt^2/mu^2] + Im[PolyLog[2, 1 - xp/xm]]*Log[mt^2/mu^2] - Im[PolyLog[2, z/xp]]*Log[mt^2/mu^2] + (1/2)*Im[PolyLog[2, (z - 1)/(z - xp)]]*Log[z] + (1/2)*Im[PolyLog[2, xp]]*Log[z] + (1/2)*Im[PolyLog[2, (1 - r/z)/wp]]*Log[z] - (1/2)*Im[PolyLog[2, (z - 1)/(z - xp)]]*Log[r] - (1/2)*Im[PolyLog[2, xp]]*Log[r] - (1/2)*Im[PolyLog[2, (z - xp)/(z - xm)]]*Log[r] - (3/4)*Im[PolyLog[2, 1 - xp/xm]]*Log[r] + (1/2)*Im[PolyLog[2, z/xp]]*Log[r] - (1/2)*Im[PolyLog[2, (1 - r/z)/wp]]*Log[r] + (3/32)*Arg[xp/xm]^3 - (1/12)*Im[Log[1 - (z - xp)/(z - xm)]]^3 - (1/2)*Arg[xp/xm]*Log[mt^2/mu^2]^2 + (3/16)*Arg[xp/xm]*Log[z]^2 + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]^2 + (1/8)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]^2 - (1/32)*Arg[xp/xm]*Log[1 - z]^2 - (1/32)*Arg[xp/xm]*Log[1 - r]^2 - (1/16)*Arg[xp/xm]*Log[r]^2 + (7/16)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]^2 - (3/8)*Arg[xp/xm]^2*Im[Log[1 - (z - xp)/(z - xm)]] + (3/8)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]^2 + (1/4)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[1 - z] - (5/16)*Arg[xp/xm]*Log[z]*Log[1 - z] - (1/8)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[1 - z] + (1/16)*Arg[xp/xm]*Log[1 - r]*Log[1 - z] + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[1 - z] - (3/8)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[1 - r] - (1/4)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[1 - r] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[r] - Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]*Log[r] - (3/8)*Arg[xp/xm]*Log[z]*Log[r] + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[(1 - r/z)^2] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Log[r] + (1/8)*Arg[xp/xm]*Log[z]*Log[(1 - r/z)^2] - (1/8)*Arg[xp/xm]*Log[r]*Log[(1 - r/z)^2] + (1/16)*Arg[xp/xm]*Log[z]*Log[1 - r] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[(1 - r/z)^2] + (3/4)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[r] + Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]*Re[Log[1 - (z - xp)/(z - xm)]] - Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/4)*Log[mt^2/mu^2]^2 + (Pi/16)*Log[1 - z]^2 - ((3*Pi)/16)*Log[z]^2 + (Pi/16)*Log[1 - r]^2 + (Pi/32)*Log[r]^2 - (Pi/4)*Arg[xp/xm]^2 - (Pi/8)*Im[Log[1 - (z - xp)/(z - xm)]]^2 + ((3*Pi)/8)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] + ((3*Pi)/16)*Log[1 - z]*Log[z] - (Pi/8)*Log[1 - z]*Log[1 - r] + (Pi/16)*Log[z]*Log[1 - r] + ((3*Pi)/8)*Log[z]*Log[r] - (Pi/2)*Log[mt^2/mu^2]*Log[r] - (Pi/4)*Log[1 - z]*Log[r] + (Pi/2)*Log[mt^2/mu^2]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/8)*Log[1 - r]*Log[r] - (Pi/8)*Log[z]*Log[(1 - r/z)^2] + (Pi/8)*Log[r]*Log[(1 - r/z)^2] - (Pi/2)*Log[r]*Re[Log[1 - (z - xp)/(z - xm)]] - (Pi^2/48)*Im[Log[1 - (z - xp)/(z - xm)]] + ((13*Pi^2)/96)*Arg[xp/xm] + Pi^3/96)*eps)

==> anc/masters/real_0,0,1,2,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(1/mt^2)*((-Re[PolyLog[2, z/xp]] - (1/2)*PolyLog[2, 1 - r/z] - (1/2)*PolyLog[2, r] + (1/2)*PolyLog[2, z] + (3/8)*Arg[xp/xm]^2 + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]^2 - (1/8)*Log[1 - r]^2 - (1/8)*Log[1 - z]^2 - (1/4)*Log[r]*Log[1 - z] - Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] + (1/4)*Log[1 - r]*Log[1 - z] - (1/4)*Log[1 - r]*Log[r] + (1/2)*Log[1 - z]*Log[z] + (Pi/2)*Im[Log[1 - (z - xp)/(z - xm)]] - (Pi/2)*Arg[xp/xm] + (5*Pi^2)/24) + ((1/2)*PolyLog[3, z] + Re[PolyLog[3, (-1 + z)/(z - xp)]] + 2*Re[PolyLog[3, z/(z - xp)]] - (1/2)*PolyLog[3, 1 - z/r] - (1/2)*PolyLog[3, 1 - r/z] - Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + Re[PolyLog[3, z/xp]] + 3*Re[PolyLog[3, xp]] + Re[PolyLog[3, 1 - xp/xm]] + (1/2)*Re[PolyLog[3, ((z - xp)*(1 - xm))/((1 - xp)*(z - xm))]] + (1/2)*Re[PolyLog[3, wp/wm]] - (1/2)*Re[PolyLog[3, (r + (-1 + wp)*z)/(z*wp)]] - (1/2)*Re[PolyLog[3, (z*wp)/(r + (-1 + wp)*z)]] + (1/2)*Re[PolyLog[3, (r*wp)/(-z + r + z*wp)]] + (1/2)*Re[PolyLog[3, (-z + r + z*wp)/(r*wp)]] + Re[PolyLog[3, 1 - z/(1 - wp)]] + Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, 1 - xp/xm]] + Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, (z - xp)/(z - xm)]] - Im[PolyLog[2, 1 - xp/xm]]*Arg[xp/xm] - Log[mt^2/mu^2]*PolyLog[2, z] - (1/2)*Log[z]*PolyLog[2, z] + Log[r]*PolyLog[2, z] - (1/2)*Log[z]*PolyLog[2, 1 - (1 - r)/(1 - z)] - Im[PolyLog[2, (z - xp)/(z - xm)]]*Arg[xp/xm] + (1/2)*Log[r]*PolyLog[2, 1 - (1 - r)/(1 - z)] + Log[mt^2/mu^2]*PolyLog[2, r] + (1/2)*Log[z]*PolyLog[2, r] - Log[r]*PolyLog[2, r] + Log[mt^2/mu^2]*PolyLog[2, 1 - r/z] + (1/2)*Log[z]*PolyLog[2, 1 - r/z] - Log[r]*PolyLog[2, 1 - r/z] + 2*Log[mt^2/mu^2]*Re[PolyLog[2, z/xp]] - Log[r]*Re[PolyLog[2, z/xp]] + (1/48)*Log[1 - z]^3 - (1/3)*Log[z]^3 - (1/48)*Log[1 - r]^3 + (3/16)*Log[r]^3 + (1/4)*Log[mt^2/mu^2]*Log[1 - z]^2 - Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[mt^2/mu^2] - (3/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - z] + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[z] - (7/16)*Log[1 - z]^2*Log[z] + (5/8)*Log[1 - z]*Log[z]^2 + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - r] - (1/16)*Log[1 - z]^2*Log[1 - r] + (3/4)*Log[z]^2*Log[r] - (3/8)*Log[z]^2*Log[1 - r] + (1/4)*Log[mt^2/mu^2]*Log[1 - r]^2 - (1/4)*Log[z]^2*Log[(1 - r/z)^2] - (1/4)*Log[r]^2*Log[(1 - r/z)^2] + (1/16)*Log[1 - z]*Log[1 - r]^2 + (1/16)*Log[z]*Log[1 - r]^2 + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[r] + (3/8)*Log[1 - z]^2*Log[r] - (1/8)*Log[1 - r]^2*Log[r] - (5/8)*Log[z]*Log[r]^2 - (5/8)*Log[1 - r]*Log[r]^2 - (3/4)*Log[mt^2/mu^2]*Arg[xp/xm]^2 - (15/16)*Log[1 - z]*Arg[xp/xm]^2 - (9/16)*Log[z]*Arg[xp/xm]^2 + (7/16)*Log[1 - r]*Arg[xp/xm]^2 + (5/8)*Log[r]*Arg[xp/xm]^2 - (5/4)*Arg[xp/xm]^2*Re[Log[1 - (z - xp)/(z - xm)]] + 2*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]*Arg[xp/xm] - Log[mt^2/mu^2]*Log[1 - z]*Log[z] - Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Arg[xp/xm] - (1/2)*Log[mt^2/mu^2]*Log[1 - z]*Log[1 - r] - Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Arg[xp/xm] + (3/8)*Log[1 - z]*Log[z]*Log[1 - r] + Im[Log[1 - (z - xp)/(z - xm)]]*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] - (1/4)*Log[1 - z]*Log[z]*Log[r] + (1/2)*Log[mt^2/mu^2]*Log[1 - r]*Log[r] + (3/4)*Log[z]*Log[1 - r]*Log[r] + (1/4)*Log[1 - z]*Log[z]*Log[(1 - r/z)^2] - (1/4)*Log[z]*Log[1 - r]*Log[(1 - r/z)^2] - (1/4)*Log[1 - z]*Log[r]*Log[(1 - r/z)^2] + (1/4)*Log[1 - r]*Log[r]*Log[(1 - r/z)^2] + (1/2)*Log[z]*Log[r]*Log[(1 - r/z)^2] + 2*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]*Arg[xp/xm] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Arg[xp/xm] + (1/2)*Log[mt^2/mu^2]*Log[1 - z]*Log[r] - (1/4)*Log[1 - z]*Log[1 - r]*Log[r] + (Pi/2)*Im[PolyLog[2, 1 - xp/xm]] + (Pi/2)*Im[PolyLog[2, (z - xp)/(z - xm)]] - Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2] - ((3*Pi)/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] + (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] + (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] + (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] - ((5*Pi)/4)*Log[r]*Arg[xp/xm] + ((11*Pi)/8)*Log[z]*Arg[xp/xm] + Pi*Log[mt^2/mu^2]*Arg[xp/xm] + (Pi/4)*Log[1 - z]*Arg[xp/xm] + (Pi/4)*Log[1 - r]*Arg[xp/xm] + (Pi/2)*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] - ((5*Pi^2)/12)*Log[mt^2/mu^2] + ((7*Pi^2)/48)*Log[1 - z] - ((41*Pi^2)/48)*Log[z] - ((13*Pi^2)/48)*Log[1 - r] + ((35*Pi^2)/48)*Log[r] - (5/2)*Zeta[3])*eps)

==> anc/masters/real_0,1,1,0,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

1/(4*eps^3) - (1/(2*eps^2))*Log[mt^2/mu^2] + (1/eps)*(Re[PolyLog[2, z/xp]] + (1/2)*PolyLog[2, r] + (1/8)*Arg[xp/xm]^2 + (1/2)*Log[mt^2/mu^2]^2 + (1/8)*Log[1 - r]^2 - (1/8)*Log[r]^2 + (1/8)*Log[1 - z]^2 - (1/4)*Log[1 - r]*Log[1 - z] + (1/4)*Log[r]*Log[1 - z] + (1/4)*Log[r]*Log[1 - r] + (1/24)*Pi^2) + (-3*Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + Re[PolyLog[3, z/(z - xp)]] - 2*Re[PolyLog[3, 1 - xp/xm]] + (1/4)*Re[PolyLog[3, ((z - xp)*(1 - xm))/((1 - xp)*(z - xm))]] - (1/4)*Re[PolyLog[3, (z - xp)/(z - xm)]] - (1/4)*PolyLog[3, r] + 2*Arg[xp/xm]*Im[PolyLog[2, (z - 1)/(z - xp)]] - 2*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, (z - 1)/(z - xp)]] + 2*Arg[xp/xm]*Im[PolyLog[2, z/xp]] - 2*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, z/xp]] - 2*Log[mt^2/mu^2]*Re[PolyLog[2, z/xp]] - 2*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, xp]] - Arg[xp/xm]*Im[PolyLog[2, 1 - xp/xm]] + Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, 1 - xp/xm]] - Log[mt^2/mu^2]*PolyLog[2, r] + Log[r]*PolyLog[2, r] + 2*Arg[xp/xm]*Im[PolyLog[2, xp]] + 2*Log[r]*Re[PolyLog[2, z/xp]] - (1/3)*Log[mt^2/mu^2]^3 - (1/12)*Log[r]^3 + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - z] + (1/4)*Log[r]*Log[1 - z]^2 + (1/4)*Log[r]^2*Log[1 - z] - (1/4)*Log[mt^2/mu^2]*Log[1 - z]^2 - (1/4)*Arg[xp/xm]^2*Log[1 - z] - (1/4)*Log[mt^2/mu^2]*Log[1 - r]^2 + (1/4)*Log[mt^2/mu^2]*Log[r]^2 + (1/4)*Log[1 - r]*Log[r]^2 - 2*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[z] - (1/4)*Arg[xp/xm]^2*Log[mt^2/mu^2] + (5/4)*Arg[xp/xm]^2*Log[1 - r] + (1/4)*Log[1 - r]^2*Log[r] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - r] + Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[r] + (1/8)*Arg[xp/xm]^2*Log[r] - (1/2)*Arg[xp/xm]^2*Re[Log[1 - (z - xp)/(z - xm)]] + 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] - (1/2)*Log[mt^2/mu^2]*Log[1 - r]*Log[r] - 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] + (1/2)*Log[mt^2/mu^2]*Log[1 - z]*Log[1 - r] - Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] - (1/2)*Log[mt^2/mu^2]*Log[1 - z]*Log[r] + Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Re[Log[1 - (z - xp)/(z - xm)]] - (1/2)*Log[1 - z]*Log[1 - r]*Log[r] - Pi*Im[PolyLog[2, (z - 1)/(z - xp)]] - Pi*Im[PolyLog[2, z/xp]] - Pi*Im[PolyLog[2, xp]] + (Pi/2)*Im[PolyLog[2, 1 - xp/xm]] + Pi*Arg[xp/xm]*Log[1 - z] - (Pi/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] + ((3*Pi)/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - Pi*Arg[xp/xm]*Log[z] + (Pi/2)*Arg[xp/xm]*Log[r] + (Pi/2)*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] - 2*Pi*Arg[xp/xm]*Log[1 - r] - (Pi^2/12)*Log[mt^2/mu^2] - ((3*Pi^2)/8)*Log[1 - z] + (Pi^2/2)*Log[z] - (Pi^2/4)*Log[r] + ((5*Pi^2)/8)*Log[1 - r] + (23/6)*Zeta[3])

==> anc/masters/real_0,1,1,0,1,1,2.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(z/(1 - z))*((1/(2*eps))*Log[r] + (-Arg[xp/xm]^2 - Im[Log[1 - (z - xp)/(z - xm)]]^2 + (1/2)*Log[r]^2 + 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] - Log[r]*Log[mt^2/mu^2] + Pi*Arg[xp/xm] - Pi*Im[Log[1 - (z - xp)/(z - xm)]] - (1/4)*Pi^2) + (-2*Re[PolyLog[3, ((z - xp)*(1 - xm))/((1 - xp)*(z - xm))]] + 8*Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + 4*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, z/xp]] - 4*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, 1 - xp/xm]] - 4*Arg[xp/xm]*Im[PolyLog[2, z/xp]] + 4*Arg[xp/xm]*Im[PolyLog[2, 1 - xp/xm]] + 2*Arg[xp/xm]*Im[PolyLog[2, (z - xp)/(z - xm)]] - 2*Im[Log[1 - (z - xp)/(z - xm)]]*Im[PolyLog[2, (z - xp)/(z - xm)]] - 2*Log[r]*Re[PolyLog[2, z/xp]] - Log[r]*PolyLog[2, r] + (1/4)*Log[r]^3 - Arg[xp/xm]^2*(5/4)*Log[r] - 2*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[r] + Arg[xp/xm]^2*2*Log[mt^2/mu^2] - Arg[xp/xm]^2*3*Log[1 - r] + Arg[xp/xm]^2*3*Log[1 - z] + 2*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[mt^2/mu^2] + Log[r]*Log[mt^2/mu^2]^2 - Log[r]^2*Log[mt^2/mu^2] + 2*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - z] + Arg[xp/xm]^2*4*Re[Log[1 - (z - xp)/(z - xm)]] - 2*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - r] - (1/4)*Log[1 - z]^2*Log[r] - (1/4)*Log[1 - r]^2*Log[r] + Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*(-4*Log[mt^2/mu^2] - 5*Log[1 - z] + 5*Log[1 - r] + 3*Log[r] - 4*Re[Log[1 - (z - xp)/(z - xm)]]) + (1/2)*Log[1 - z]*Log[1 - r]*Log[r] + 2*Pi*Im[PolyLog[2, z/xp]] - 2*Pi*Im[PolyLog[2, 1 - xp/xm]] - Pi*Im[PolyLog[2, (z - xp)/(z - xm)]] + 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2] + 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] - 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - 2*Pi*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] - 2*Pi*Arg[xp/xm]*Log[mt^2/mu^2] - ((5*Pi)/2)*Arg[xp/xm]*Log[1 - z] + ((5*Pi)/2)*Arg[xp/xm]*Log[1 - r] + ((3*Pi)/2)*Arg[xp/xm]*Log[r] - 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] + (Pi^2/2)*Log[mt^2/mu^2] + (Pi^2/2)*Log[1 - z] - (Pi^2/2)*Log[1 - r] - ((5*Pi^2)/12)*Log[r] - 6*Zeta[3])*eps)

==> anc/masters/real_0,1,2,0,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(1/((xi*beta)*mt^2))*((1/eps)*((1/4)*Arg[xp/xm] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]] - Pi/8) + ((-(1/2))*Im[PolyLog[2, z/xp]] + (1/4)*Im[PolyLog[2, (z - xp)/(z - xm)]] + (1/2)*Im[PolyLog[2, 1 - xp/xm]] - (1/2)*Arg[xp/xm]*Log[mt^2/mu^2] + (1/2)*Log[mt^2/mu^2]*Im[Log[1 - (z - xp)/(z - xm)]] - (1/8)*Arg[xp/xm]*Log[1 - r] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Re[Log[1 - (z - xp)/(z - xm)]] + (1/8)*Arg[xp/xm]*Log[1 - z] + (3/8)*Arg[xp/xm]*Log[r] - (1/2)*Log[r]*Im[Log[1 - (z - xp)/(z - xm)]] + (Pi/4)*Log[mt^2/mu^2] + (Pi/4)*Re[Log[1 - (z - xp)/(z - xm)]] - (Pi/4)*Log[r]) + (Im[PolyLog[3, ((1 - xp)*z)/(z - xp)]] - (1/2)*Im[PolyLog[3, 1 - xp/xm]] - (1/2)*Im[PolyLog[3, 1 - wp/wm]] + Im[PolyLog[2, z/xp]]*Log[mt^2/mu^2] + (1/2)*Im[PolyLog[2, xp]]*Log[r] - (1/2)*Im[PolyLog[2, z/xp]]*Log[r] - (1/2)*Im[PolyLog[2, (z - xp)/(z - xm)]]*Log[mt^2/mu^2] + (1/2)*Im[PolyLog[2, (z - 1)/(z - xp)]]*Log[r] - Im[PolyLog[2, 1 - xp/xm]]*Log[mt^2/mu^2] + (3/4)*Im[PolyLog[2, 1 - xp/xm]]*Log[r] + (1/2)*Im[PolyLog[2, (z - xp)/(z - xm)]]*Log[r] + (1/3)*Im[Log[1 - (z - xp)/(z - xm)]]^3 - (5/24)*Arg[xp/xm]^3 + (1/2)*Arg[xp/xm]*Log[mt^2/mu^2]^2 - (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]^2 + (1/4)*Arg[xp/xm]*Log[r]^2 + (7/8)*Arg[xp/xm]^2*Im[Log[1 - (z - xp)/(z - xm)]] - (5/8)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]^2 - Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]^2 - (1/4)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[1 - z] + (3/8)*Arg[xp/xm]*Log[r]*Log[1 - z] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[1 - z] + (1/4)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[1 - r] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]*Log[r] + Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]*Log[r] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Log[r] + (1/8)*Arg[xp/xm]*Log[1 - r]*Log[r] + Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Re[Log[1 - (z - xp)/(z - xm)]] - Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2]*Re[Log[1 - (z - xp)/(z - xm)]] - (3/4)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[r] - (Pi/4)*Log[mt^2/mu^2]^2 - (Pi/16)*Log[r]^2 + ((7*Pi)/16)*Arg[xp/xm]^2 + (Pi/2)*Im[Log[1 - (z - xp)/(z - xm)]]^2 + (Pi/2)*Log[mt^2/mu^2]*Log[r] + (Pi/8)*Log[1 - z]*Log[r] - Pi*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] - (Pi/4)*Log[z]*Log[r] - ((3*Pi)/8)*Log[1 - r]*Log[r] - (Pi/2)*Log[mt^2/mu^2]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/2)*Log[r]*Re[Log[1 - (z - xp)/(z - xm)]] + (5/24)*Pi^2*Im[Log[1 - (z - xp)/(z - xm)]] - ((5*Pi^2)/24)*Arg[xp/xm] + Pi^3/48)*eps)

==> anc/masters/virt_0,0,0,1,2,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

-(1/(4*eps^2)) + (1/eps)*((1/2)*Log[mt^2/mu^2] - (1/4)*Log[1 - z] + (1/4)*Log[z] - (1/2)*Log[r] - (I*Pi)/4) + ((-(1/2))*PolyLog[2, ((z - 1)*r)/z] - (1/2)*Log[mt^2/mu^2]^2 - (1/8)*Log[1 - z]^2 - (1/8)*Log[z]^2 - (1/2)*Log[r]^2 - (1/2)*Log[1 - z]*Log[1 - r] + (1/2)*Log[z]*Log[1 - r] + (1/4)*Log[1 - z]*Log[z] - (1/2)*Log[1 - r]*Log[r] + (1/2)*Log[mt^2/mu^2]*Log[1 - z] - (1/2)*Log[mt^2/mu^2]*Log[z] + Log[mt^2/mu^2]*Log[r] - (1/2)*Log[1 - z]*Log[r] + (1/2)*Log[z]*Log[r] + (1/2)*Log[1 - z]*Log[t] - (1/2)*Log[z]*Log[t] + (1/2)*Log[r]*Log[t] + ((I*Pi)/2)*Log[mt^2/mu^2] + ((I*Pi)/4)*Log[z] - ((I*Pi)/4)*Log[1 - z] - ((I*Pi)/2)*Log[1 - r] - ((I*Pi)/2)*Log[r] + ((I*Pi)/2)*Log[t] + Pi^2/12) + ((-(1/2))*PolyLog[3, ((z - 1)*r)/z] + Log[mt^2/mu^2]*PolyLog[2, ((z - 1)*r)/z] - (1/2)*Log[r]*PolyLog[2, ((z - 1)*r)/z] + (1/3)*Log[mt^2/mu^2]^3 - (1/24)*Log[1 - z]^3 + (1/24)*Log[z]^3 - (1/3)*Log[r]^3 - (1/2)*Log[mt^2/mu^2]^2*Log[1 - z] - (1/8)*Log[1 - z]*Log[z]^2 + (1/2)*Log[mt^2/mu^2]^2*Log[z] + (1/4)*Log[mt^2/mu^2]*Log[z]^2 - (1/4)*Log[z]^2*Log[r] + (1/4)*Log[mt^2/mu^2]*Log[1 - z]^2 + (1/4)*Log[z]^2*Log[t] + (3/4)*Log[r]^2*Log[t] - (1/4)*Log[1 - z]^2*Log[r] - Log[mt^2/mu^2]^2*Log[r] - (1/2)*Log[1 - z]*Log[r]^2 + (1/8)*Log[1 - z]^2*Log[z] + Log[mt^2/mu^2]*Log[r]^2 - (1/4)*Log[z]^2*Log[1 - r] + (1/2)*Log[z]*Log[r]^2 - (3/4)*Log[1 - r]*Log[r]^2 + (1/4)*Log[1 - z]^2*Log[t] - (1/4)*Log[1 - z]^2*Log[1 - r] - (1/2)*Log[mt^2/mu^2]*Log[1 - z]*Log[z] - Log[mt^2/mu^2]*Log[z]*Log[1 - r] + Log[mt^2/mu^2]*Log[1 - z]*Log[1 - r] + Log[mt^2/mu^2]*Log[1 - z]*Log[r] - Log[mt^2/mu^2]*Log[z]*Log[r] + (1/2)*Log[1 - z]*Log[z]*Log[1 - r] + (1/2)*Log[1 - z]*Log[z]*Log[r] + Log[mt^2/mu^2]*Log[1 - r]*Log[r] - Log[1 - z]*Log[1 - r]*Log[r] - (1/2)*Log[1 - z]*Log[z]*Log[t] - Log[mt^2/mu^2]*Log[1 - z]*Log[t] + Log[mt^2/mu^2]*Log[z]*Log[t] + Log[z]*Log[1 - r]*Log[r] - Log[mt^2/mu^2]*Log[r]*Log[t] + Log[1 - z]*Log[r]*Log[t] - Log[z]*Log[r]*Log[t] - ((I*Pi)/2)*Log[mt^2/mu^2]^2 - ((I*Pi)/8)*Log[z]^2 - ((I*Pi)/2)*Log[r]^2 - ((I*Pi)/8)*Log[1 - z]^2 + ((I*Pi)/2)*Log[z]*Log[1 - r] - ((I*Pi)/2)*Log[mt^2/mu^2]*Log[z] + ((I*Pi)/4)*Log[1 - z]*Log[z] + ((I*Pi)/2)*Log[mt^2/mu^2]*Log[1 - z] + I*Pi*Log[mt^2/mu^2]*Log[1 - r] - ((I*Pi)/2)*Log[1 - z]*Log[1 - r] + I*Pi*Log[mt^2/mu^2]*Log[r] - ((I*Pi)/2)*Log[1 - z]*Log[r] + ((I*Pi)/2)*Log[z]*Log[r] - I*Pi*Log[1 - r]*Log[r] - I*Pi*Log[mt^2/mu^2]*Log[t] + ((I*Pi)/2)*Log[1 - z]*Log[t] - ((I*Pi)/2)*Log[z]*Log[t] + I*Pi*Log[r]*Log[t] - (Pi^2/6)*Log[mt^2/mu^2] + (Pi^2/12)*Log[1 - z] - (Pi^2/12)*Log[z] + (Pi^2/4)*Log[1 - r] + (Pi^2/6)*Log[r] - (Pi^2/4)*Log[t] + (7/6)*Zeta[3])*eps

==> anc/masters/virt_0,0,0,2,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

1/(4*eps^2) + (1/eps)*((1/4)*Log[z] - (1/2)*Log[mt^2/mu^2] - (1/4)*Log[1 - z] - (I*Pi)/4) + ((1/2)*PolyLog[2, ((z - 1)*r)/z] + (1/2)*Log[mt^2/mu^2]^2 - (1/8)*Log[1 - z]^2 - (1/8)*Log[z]^2 - (1/4)*Log[r]^2 + (1/2)*Log[mt^2/mu^2]*Log[1 - z] - (1/2)*Log[mt^2/mu^2]*Log[z] + (1/4)*Log[1 - z]*Log[z] + (1/2)*Log[1 - z]*Log[1 - r] + (1/2)*Log[z]*Log[r] - (1/2)*Log[z]*Log[1 - r] - (1/2)*Log[1 - z]*Log[r] + (1/2)*Log[1 - r]*Log[r] - (1/2)*Log[1 - z]*Log[t] + (1/2)*Log[z]*Log[t] - (1/2)*Log[r]*Log[t] + ((I*Pi)/2)*Log[mt^2/mu^2] - ((I*Pi)/2)*Log[r] - ((I*Pi)/2)*Log[t] + ((I*Pi)/4)*Log[z] - ((I*Pi)/4)*Log[1 - z] + ((I*Pi)/2)*Log[1 - r] + Pi^2/6) + ((-(3/2))*PolyLog[3, ((z - 1)*r)/z] - Log[mt^2/mu^2]*PolyLog[2, ((z - 1)*r)/z] - Log[z]*PolyLog[2, ((z - 1)*r)/z] + (3/2)*Log[r]*PolyLog[2, ((z - 1)*r)/z] + Log[1 - z]*PolyLog[2, ((z - 1)*r)/z] - (1/3)*Log[mt^2/mu^2]^3 - (1/24)*Log[1 - z]^3 + (1/24)*Log[z]^3 - (1/4)*Log[r]^3 - (1/2)*Log[mt^2/mu^2]^2*Log[1 - z] + (1/4)*Log[mt^2/mu^2]*Log[1 - z]^2 + (1/2)*Log[mt^2/mu^2]^2*Log[z] + (1/8)*Log[1 - z]^2*Log[z] + (1/4)*Log[mt^2/mu^2]*Log[z]^2 + (1/2)*Log[mt^2/mu^2]*Log[r]^2 + (1/2)*Log[z]*Log[r]^2 + (1/4)*Log[1 - z]^2*Log[1 - r] + (1/4)*Log[z]^2*Log[1 - r] - (1/4)*Log[1 - z]^2*Log[r] - (1/4)*Log[z]^2*Log[r] - (1/2)*Log[1 - z]*Log[r]^2 - (1/8)*Log[1 - z]*Log[z]^2 + (3/4)*Log[1 - r]*Log[r]^2 - (1/4)*Log[1 - z]^2*Log[t] - (1/4)*Log[z]^2*Log[t] - (3/4)*Log[r]^2*Log[t] - Log[mt^2/mu^2]*Log[1 - z]*Log[1 - r] + Log[z]*Log[r]*Log[t] - (1/2)*Log[mt^2/mu^2]*Log[1 - z]*Log[z] + Log[mt^2/mu^2]*Log[z]*Log[1 - r] + (1/2)*Log[1 - z]*Log[z]*Log[r] - (1/2)*Log[1 - z]*Log[z]*Log[1 - r] + Log[mt^2/mu^2]*Log[1 - z]*Log[r] - Log[mt^2/mu^2]*Log[z]*Log[r] - Log[mt^2/mu^2]*Log[1 - r]*Log[r] + Log[1 - z]*Log[1 - r]*Log[r] - Log[z]*Log[1 - r]*Log[r] + Log[mt^2/mu^2]*Log[1 - z]*Log[t] - Log[mt^2/mu^2]*Log[z]*Log[t] + (1/2)*Log[1 - z]*Log[z]*Log[t] + Log[mt^2/mu^2]*Log[r]*Log[t] - Log[1 - z]*Log[r]*Log[t] + I*Pi*PolyLog[2, ((z - 1)*r)/z] - ((I*Pi)/8)*Log[z]^2 - ((I*Pi)/2)*Log[mt^2/mu^2]^2 - ((I*Pi)/8)*Log[1 - z]^2 - ((I*Pi)/2)*Log[r]^2 + ((I*Pi)/2)*Log[z]*Log[t] - I*Pi*Log[r]*Log[t] + ((I*Pi)/2)*Log[1 - z]*Log[1 - r] + ((I*Pi)/4)*Log[1 - z]*Log[z] - I*Pi*Log[mt^2/mu^2]*Log[1 - r] - ((I*Pi)/2)*Log[mt^2/mu^2]*Log[z] + ((I*Pi)/2)*Log[z]*Log[r] + I*Pi*Log[mt^2/mu^2]*Log[r] - ((I*Pi)/2)*Log[1 - z]*Log[t] - ((I*Pi)/2)*Log[1 - z]*Log[r] - ((I*Pi)/2)*Log[z]*Log[1 - r] + I*Pi*Log[1 - r]*Log[r] + I*Pi*Log[mt^2/mu^2]*Log[t] + ((I*Pi)/2)*Log[mt^2/mu^2]*Log[1 - z] - (Pi^2/3)*Log[mt^2/mu^2] + (Pi^2/12)*Log[1 - z] - (Pi^2/12)*Log[z] + (Pi^2/4)*Log[r] - (Pi^2/4)*Log[1 - r] + (Pi^2/4)*Log[t] + (5/6)*Zeta[3])*eps

==> anc/masters/virt_0,1,0,1,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

1/(4*eps^3) + (1/eps^2)*((-(1/2))*Log[mt^2/mu^2] - (1/4)*Log[1 - z] + (1/4)*Log[z] - (I*Pi)/4) + (1/eps)*((1/4)*Arg[xp/xm]^2 + (1/2)*Log[mt^2/mu^2]^2 + (1/8)*Log[1 - z]^2 + (1/8)*Log[z]^2 + (1/2)*Log[1 - z]*Log[mt^2/mu^2] - (1/2)*Log[z]*Log[mt^2/mu^2] - (1/4)*Log[z]*Log[1 - z] - (Pi/2)*Arg[xp/xm] + ((I*Pi)/2)*Log[mt^2/mu^2] - ((I*Pi)/4)*Log[z] + ((I*Pi)/4)*Log[1 - z] + (1/3)*Pi^2) + (-Re[PolyLog[3, (z - 1)/(z - xp)]] + Re[PolyLog[3, z/(z - xp)]] - Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + 3*Re[PolyLog[3, xp]] - Re[PolyLog[3, -(((1 - z)*xp)/(z - xp))]] - 4*Re[PolyLog[3, 1 - xp/xm]] - Re[PolyLog[3, 1 - (1 - xp)/(1 - t)]] + Re[PolyLog[3, 1 - xp/t]] + 2*Arg[xp/xm]*Im[PolyLog[2, (z - 1)/(z - xp)]] - Arg[xp/xm]*Im[PolyLog[2, 1 - xp/xm]] + 2*Arg[xp/xm]*Im[PolyLog[2, z/xp]] + Log[r]*Re[PolyLog[2, z/xp]] - Log[z]*Re[PolyLog[2, z/xp]] + Log[1 - z]*Re[PolyLog[2, z/xp]] + 2*Arg[xp/xm]*Im[PolyLog[2, xp]] - Log[z]*Re[PolyLog[2, t/xp]] + Log[1 - z]*Re[PolyLog[2, t/xp]] + Log[r]*Re[PolyLog[2, t/xp]] + (1/2)*Log[1 - z]*PolyLog[2, ((z - 1)*r)/z] - (1/2)*Log[z]*PolyLog[2, ((z - 1)*r)/z] + (1/2)*Log[r]*PolyLog[2, ((z - 1)*r)/z] - (1/3)*Log[mt^2/mu^2]^3 - (13/24)*Log[z]^3 + (7/48)*Log[1 - z]^3 - (1/48)*Log[1 - r]^3 + (17/48)*Log[r]^3 - (1/2)*Log[1 - z]*Log[mt^2/mu^2]^2 + (1/2)*Log[z]*Log[mt^2/mu^2]^2 - (1/4)*Log[1 - z]^2*Log[mt^2/mu^2] - (1/4)*Log[z]^2*Log[mt^2/mu^2] - (1/2)*Arg[xp/xm]^2*Log[mt^2/mu^2] + (5/8)*Log[1 - z]*Log[z]^2 + (9/16)*Log[1 - z]*Log[1 - r]^2 - (5/8)*Log[z]*Log[1 - r]^2 + (1/2)*Log[1 - z]*Log[r]^2 - (5/4)*Log[z]*Log[r]^2 - (3/4)*Log[1 - r]*Log[r]^2 + (1/2)*Log[1 - z]*Log[t]^2 - (1/2)*Log[z]*Log[t]^2 + (1/2)*Log[r]*Log[t]^2 + (7/16)*Arg[xp/xm]^2*Log[1 - z] + (3/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - z] - (1/4)*Log[1 - z]^2*Log[z] - (1/8)*Arg[xp/xm]^2*Log[z] - (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[z] - (5/16)*Log[1 - z]^2*Log[1 - r] - Log[z]^2*Log[1 - r] + (21/16)*Arg[xp/xm]^2*Log[1 - r] + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[r] + (3/2)*Log[z]^2*Log[r] + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]^2*Log[1 - r] + (3/8)*Log[1 - z]^2*Log[r] + (5/8)*Log[1 - r]^2*Log[r] - (1/8)*Arg[xp/xm]^2*Log[r] + Log[z]^2*Log[t] + (1/2)*Log[r]^2*Log[t] + (5/4)*Log[z]*Log[1 - r]*Log[1 - z] - (5/4)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] + (1/2)*Log[mt^2/mu^2]*Log[z]*Log[1 - z] - (5/4)*Log[z]*Log[r]*Log[1 - z] - Log[1 - r]*Log[r]*Log[1 - z] - Log[1 - r]*Log[t]*Log[1 - z] + 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] - Log[z]*Log[t]*Log[1 - z] - (5/4)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] + (1/2)*Log[r]*Log[t]*Log[1 - z] - (1/2)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] + (7/4)*Log[z]*Log[1 - r]*Log[r] + Log[z]*Log[1 - r]*Log[t] - (3/2)*Log[z]*Log[r]*Log[t] - Log[1 - r]*Log[r]*Log[t] - 2*Pi*Im[PolyLog[2, (z - 1)/(z - xp)]] - 2*Pi*Im[PolyLog[2, z/xp]] + Pi*Im[PolyLog[2, 1 - xp/xm]] - 2*Pi*Im[PolyLog[2, xp]] + ((I*Pi)/2)*PolyLog[2, ((z - 1)*r)/z] + I*Pi*Re[PolyLog[2, z/xp]] + I*Pi*Re[PolyLog[2, t/xp]] - ((I*Pi)/2)*Log[mt^2/mu^2]^2 + ((I*Pi)/4)*Log[1 - z]^2 + ((5*I*Pi)/8)*Log[z]^2 + ((5*I*Pi)/8)*Log[1 - r]^2 + ((3*I*Pi)/8)*Log[r]^2 + ((I*Pi)/2)*Log[t]^2 + ((I*Pi)/8)*Arg[xp/xm]^2 + Pi*Arg[xp/xm]*Log[mt^2/mu^2] - ((I*Pi)/2)*Log[1 - z]*Log[mt^2/mu^2] + ((I*Pi)/2)*Log[z]*Log[mt^2/mu^2] + ((11*Pi)/8)*Arg[xp/xm]*Log[1 - z] - Pi*Arg[xp/xm]*Log[z] + (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] - ((3*Pi)/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z] + Pi*Arg[xp/xm]*Log[r] + ((3*Pi)/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - ((I*Pi)/4)*Log[1 - z]*Log[z] - ((21*Pi)/8)*Arg[xp/xm]*Log[1 - r] - ((I*Pi)/4)*Log[1 - z]*Log[1 - r] + I*Pi*Log[z]*Log[1 - r] + (Pi/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] + ((I*Pi)/4)*Log[1 - z]*Log[r] - ((3*I*Pi)/4)*Log[1 - r]*Log[r] + Pi*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] - I*Pi*Log[1 - r]*Log[t] + ((I*Pi)/2)*Log[r]*Log[t] - I*Pi*Log[z]*Log[r] - I*Pi*Log[z]*Log[t] - (2/3)*Pi^2*Log[mt^2/mu^2] - (55/48)*Pi^2*Log[1 - z] + (9/8)*Pi^2*Log[z] + (47/48)*Pi^2*Log[1 - r] - (37/48)*Pi^2*Log[r] + (1/6)*(26*Zeta[3] - I*Pi^3))

==> anc/masters/virt_0,1,0,1,1,1,2.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(z/(1 - z))*(-(1/(4*eps^2)) + (1/eps)*((1/2)*Log[mt^2/mu^2] + (1/4)*Log[1 - z] - (1/4)*Log[z] + (I*Pi)/4) + (PolyLog[2, r] + 4*Re[PolyLog[2, z/xp]] + (1/2)*PolyLog[2, ((z - 1)*r)/z] - PolyLog[2, z] - (3/2)*Arg[xp/xm]^2 - (1/2)*Log[mt^2/mu^2]^2 + (1/2)*Log[1 - r]^2 - (1/4)*Log[r]^2 + (5/8)*Log[1 - z]^2 - (3/8)*Log[z]^2 - (1/2)*Log[1 - z]*Log[mt^2/mu^2] + 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] + (1/2)*Log[z]*Log[mt^2/mu^2] - (1/2)*Log[1 - r]*Log[z] - (1/2)*Log[1 - r]*Log[1 - z] + (1/2)*Log[r]*Log[1 - z] + (1/2)*Log[r]*Log[z] - (1/2)*Log[t]*Log[1 - z] + (1/2)*Log[t]*Log[z] + (1/2)*Log[1 - r]*Log[r] - (1/2)*Log[r]*Log[t] - (1/4)*Log[1 - z]*Log[z] - ((I*Pi)/2)*Log[r] + 3*Pi*Arg[xp/xm] - 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]] - ((I*Pi)/2)*Log[mt^2/mu^2] + ((I*Pi)/2)*Log[1 - r] - ((I*Pi)/2)*Log[t] + ((I*Pi)/4)*Log[1 - z] + ((3*I*Pi)/4)*Log[z] - (3/2)*Pi^2) + (4*Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + 8*Re[PolyLog[3, 1 - xp/xm]] + Re[PolyLog[3, (z - xp)/(z - xm)]] - 4*Re[PolyLog[3, z/(z - xp)]] - PolyLog[3, 1 - z] - PolyLog[3, z] + (1/2)*PolyLog[3, ((z - 1)*r)/z] - Re[PolyLog[3, ((z - xp)*(1 - xm))/((1 - xp)*(z - xm))]] + 4*Arg[xp/xm]*Im[PolyLog[2, 1 - xp/xm]] + 2*Arg[xp/xm]*Im[PolyLog[2, (z - xp)/(z - xm)]] - 4*Arg[xp/xm]*Im[PolyLog[2, z/xp]] - Log[1 - z]*PolyLog[2, z] + Log[z]*PolyLog[2, z] - 2*Log[r]*PolyLog[2, z] + 2*Log[mt^2/mu^2]*PolyLog[2, z] - 2*Log[mt^2/mu^2]*PolyLog[2, r] + Log[r]*PolyLog[2, r] - Log[mt^2/mu^2]*PolyLog[2, ((z - 1)*r)/z] + (1/2)*Log[r]*PolyLog[2, ((z - 1)*r)/z] - 8*Log[mt^2/mu^2]*Re[PolyLog[2, z/xp]] + 4*Log[r]*Re[PolyLog[2, z/xp]] + (1/3)*Log[mt^2/mu^2]^3 + (1/24)*Log[1 - z]^3 + (1/8)*Log[z]^3 - (5/12)*Log[r]^3 + (1/2)*Log[1 - z]*Log[mt^2/mu^2]^2 + 3*Arg[xp/xm]^2*Log[mt^2/mu^2] - (1/2)*Log[z]*Log[mt^2/mu^2]^2 - (5/4)*Log[1 - z]^2*Log[mt^2/mu^2] + (3/4)*Log[z]^2*Log[mt^2/mu^2] - Log[1 - r]^2*Log[mt^2/mu^2] + (1/2)*Log[r]^2*Log[mt^2/mu^2] + Log[z]*Log[r]^2 + (1/8)*Log[1 - z]*Log[z]^2 + (1/2)*Log[1 - z]*Log[r]^2 + (3/4)*Log[1 - r]*Log[r]^2 - (5/8)*Log[1 - z]^2*Log[z] + 2*Arg[xp/xm]^2*Log[1 - z] + (1/4)*Log[1 - z]^2*Log[1 - r] - 2*Arg[xp/xm]^2*Log[1 - r] + (1/4)*Log[z]^2*Log[1 - r] + (3/4)*Log[1 - z]^2*Log[r] - (3/4)*Log[z]^2*Log[r] + (1/2)*Log[1 - r]^2*Log[r] - (3/2)*Arg[xp/xm]^2*Log[r] - (1/4)*Log[1 - z]^2*Log[t] - (1/4)*Log[z]^2*Log[t] - (3/4)*Log[r]^2*Log[t] + 2*Arg[xp/xm]^2*Re[Log[1 - (z - xp)/(z - xm)]] + Log[1 - z]*Log[1 - r]*Log[mt^2/mu^2] - 4*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2] + (1/2)*Log[1 - z]*Log[z]*Log[mt^2/mu^2] - Log[1 - z]*Log[r]*Log[mt^2/mu^2] - Log[z]*Log[r]*Log[mt^2/mu^2] - Log[1 - r]*Log[r]*Log[mt^2/mu^2] + Log[1 - z]*Log[t]*Log[mt^2/mu^2] - Log[z]*Log[t]*Log[mt^2/mu^2] + Log[r]*Log[t]*Log[mt^2/mu^2] - 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] + Log[z]*Log[1 - r]*Log[mt^2/mu^2] + 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - (1/2)*Log[1 - z]*Log[z]*Log[1 - r] + 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] - (1/2)*Log[1 - z]*Log[z]*Log[r] - Log[z]*Log[1 - r]*Log[r] + (1/2)*Log[1 - z]*Log[z]*Log[t] - Log[1 - z]*Log[r]*Log[t] + Log[z]*Log[r]*Log[t] - 4*Pi*Im[PolyLog[2, 1 - xp/xm]] - 2*Pi*Im[PolyLog[2, (z - xp)/(z - xm)]] - I*Pi*PolyLog[2, z] + 4*Pi*Im[PolyLog[2, z/xp]] + ((I*Pi)/2)*Log[mt^2/mu^2]^2 + ((I*Pi)/8)*Log[1 - z]^2 - ((3*I*Pi)/8)*Log[z]^2 - I*Pi*Log[r]^2 + 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] + 4*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2] - ((I*Pi)/2)*Log[1 - z]*Log[mt^2/mu^2] - ((3*I*Pi)/2)*Log[z]*Log[mt^2/mu^2] - I*Pi*Log[1 - r]*Log[mt^2/mu^2] - 6*Pi*Arg[xp/xm]*Log[mt^2/mu^2] + I*Pi*Log[t]*Log[mt^2/mu^2] - 4*Pi*Arg[xp/xm]*Log[1 - z] + I*Pi*Log[r]*Log[mt^2/mu^2] - ((I*Pi)/4)*Log[1 - z]*Log[z] - 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] + 4*Pi*Arg[xp/xm]*Log[1 - r] + ((I*Pi)/2)*Log[1 - z]*Log[1 - r] - ((I*Pi)/2)*Log[z]*Log[1 - r] + 3*Pi*Arg[xp/xm]*Log[r] - 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] + ((I*Pi)/2)*Log[1 - z]*Log[r] + ((3*I*Pi)/2)*Log[z]*Log[r] + I*Pi*Log[1 - r]*Log[r] - ((I*Pi)/2)*Log[1 - z]*Log[t] + ((I*Pi)/2)*Log[z]*Log[t] - I*Pi*Log[r]*Log[t] - 4*Pi*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] + 3*Pi^2*Log[mt^2/mu^2] + ((13*Pi^2)/12)*Log[1 - z] - ((5*Pi^2)/12)*Log[z] - ((5*Pi^2)/4)*Log[1 - r] - ((13*Pi^2)/12)*Log[r] + (Pi^2/4)*Log[t] - (1/6)*(41*Zeta[3] - I*Pi^3))*eps)

==> anc/masters/virt_0,1,0,2,1,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(1/((xi*beta)*mt^2))*((1/eps)*((1/4)*Arg[xp/xm] - Pi/4) + ((1/2)*Im[PolyLog[2, 1 - xp/xm]] + (1/4)*Arg[xp/xm]*Log[r] - (1/2)*Arg[xp/xm]*Log[mt^2/mu^2] + (Pi/2)*Log[mt^2/mu^2] + (Pi/2)*Re[Log[1 - (z - xp)/(z - xm)]] - (Pi/4)*Log[r] - (Pi/4)*Log[1 - r] + (Pi/4)*Log[1 - z]) + ((Plus[1/2])*Im[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + (1/2)*Im[PolyLog[3, xp]] - (1/2)*Im[PolyLog[3, (z - 1)/(z - xp)]] - (1/2)*Im[PolyLog[3, z/(z - xp)]] - (1/2)*Im[PolyLog[3, -(((1 - z)*xp)/(z - xp))]] - Im[PolyLog[3, 1 - xp/xm]] - (1/2)*Im[PolyLog[3, 1 - (1 - xp)/(1 - t)]] - (1/2)*Im[PolyLog[3, 1 - xp/t]] - Im[PolyLog[2, 1 - xp/xm]]*Log[mt^2/mu^2] + Im[PolyLog[2, (z - 1)/(z - xp)]]*Log[1 - z] + (1/2)*Im[PolyLog[2, z/xp]]*Log[r] + (1/2)*Im[PolyLog[2, t/xp]]*Log[z] + (1/2)*Im[PolyLog[2, xp]]*Log[1 - z] - (1/2)*Im[PolyLog[2, t/xp]]*Log[1 - z] - Im[PolyLog[2, (z - 1)/(z - xp)]]*Log[z] - (1/2)*Im[PolyLog[2, xp]]*Log[z] + (1/2)*Im[PolyLog[2, z/xp]]*Log[1 - z] + (1/2)*Im[PolyLog[2, 1 - xp/xm]]*Log[r] + (1/2)*Im[PolyLog[2, xp]]*Log[r] - (1/2)*Im[PolyLog[2, z/xp]]*Log[z] + Im[PolyLog[2, (z - 1)/(z - xp)]]*Log[r] - (1/2)*Im[PolyLog[2, t/xp]]*Log[r] + (11/96)*Arg[xp/xm]^3 - (1/6)*Im[Log[1 - (z - xp)/(z - xm)]]^3 + (1/2)*Arg[xp/xm]*Log[mt^2/mu^2]^2 + (1/32)*Arg[xp/xm]*Log[1 - z]^2 - (3/32)*Arg[xp/xm]*Log[1 - r]^2 - (1/4)*Arg[xp/xm]*Log[z]^2 - (3/16)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]^2 - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[z]^2 + (1/16)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]^2 + (1/16)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]^2 + (3/16)*Arg[xp/xm]^2*Im[Log[1 - (z - xp)/(z - xm)]] - (1/8)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]^2 - (1/4)*Arg[xp/xm]*Log[r]^2 - (3/8)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]*Log[1 - r] - (5/8)*Arg[xp/xm]*Log[1 - r]*Log[z] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Log[z] - (1/8)*Arg[xp/xm]*Log[1 - z]*Log[r] + (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[z] + (1/8)*Arg[xp/xm]*Log[1 - z]*Log[z] - (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[t]*Log[z] + (7/16)*Arg[xp/xm]*Log[1 - z]*Log[1 - r] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]*Log[z] + (5/8)*Arg[xp/xm]*Log[r]*Log[z] + (1/2)*Arg[xp/xm]*Log[t]*Log[z] - (1/2)*Arg[xp/xm]*Log[r]*Log[t] - (1/4)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]*Log[r] + (3/4)*Arg[xp/xm]*Log[1 - r]*Log[r] - (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r]*Log[r] - (1/2)*Arg[xp/xm]*Log[1 - z]*Log[t] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z]*Log[t] - (1/2)*Arg[xp/xm]*Log[mt^2/mu^2]*Log[r] + (1/2)*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r]*Log[t] + ((I*Pi)/2)*Im[PolyLog[2, z/xp]] + ((I*Pi)/2)*Im[PolyLog[2, xp]] + I*Pi*Im[PolyLog[2, (z - 1)/(z - xp)]] - ((I*Pi)/2)*Im[PolyLog[2, t/xp]] - (Pi/2)*Log[mt^2/mu^2]^2 + ((3*Pi)/32)*Arg[xp/xm]^2 + ((11*Pi)/32)*Log[r]^2 - ((3*Pi)/32)*Log[1 - r]^2 + (Pi/32)*Log[1 - z]^2 + ((3*Pi)/8)*Log[z]^2 - (Pi/2)*Re[Log[1 - (z - xp)/(z - xm)]]^2 + (Pi/2)*Im[Log[1 - (z - xp)/(z - xm)]]^2 - ((7*Pi)/8)*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] - ((I*Pi)/2)*Log[1 - z]*Im[Log[1 - (z - xp)/(z - xm)]] + ((I*Pi)/2)*Log[z]*Im[Log[1 - (z - xp)/(z - xm)]] - ((I*Pi)/2)*Log[1 - r]*Im[Log[1 - (z - xp)/(z - xm)]] + ((I*Pi)/2)*Log[t]*Im[Log[1 - (z - xp)/(z - xm)]] + (Pi/4)*Log[1 - z]*Log[t] - (Pi/2)*Log[1 - z]*Log[z] - (Pi/2)*Log[mt^2/mu^2]*Log[1 - z] + ((5*I*Pi)/8)*Arg[xp/xm]*Log[1 - r] + (Pi/2)*Log[mt^2/mu^2]*Log[1 - r] - ((3*Pi)/16)*Log[1 - z]*Log[1 - r] + (Pi/2)*Log[z]*Log[1 - r] - (Pi/4)*Log[z]*Log[t] - ((7*Pi)/8)*Log[z]*Log[r] + (Pi/2)*Log[mt^2/mu^2]*Log[r] + ((3*Pi)/4)*Log[1 - z]*Log[r] - ((7*Pi)/8)*Log[1 - r]*Log[r] + (Pi/4)*Log[r]*Log[t] + ((3*I*Pi)/8)*Arg[xp/xm]*Log[1 - z] - ((I*Pi)/8)*Arg[xp/xm]*Log[r] - ((I*Pi)/2)*Arg[xp/xm]*Log[t] - Pi*Log[mt^2/mu^2]*Re[Log[1 - (z - xp)/(z - xm)]] - (Pi/2)*Log[1 - z]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/2)*Log[1 - r]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/2)*Log[r]*Re[Log[1 - (z - xp)/(z - xm)]] - ((9*Pi^2)/32)*Arg[xp/xm] + ((13*Pi^2)/24)*Im[Log[1 - (z - xp)/(z - xm)]] - ((I*Pi^2)/4)*Log[z] - ((I*Pi^2)/2)*Log[1 - r] + ((I*Pi^2)/4)*Log[r] + ((I*Pi^2)/4)*Log[t] + Pi^3/24)*eps)

==> anc/masters/virt_0,2,1,0,0,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

1/(2*eps^2) + (1/eps)*(-Log[mt^2/mu^2] + (1/2)*Log[r]) + (Log[mt^2/mu^2]^2 + (1/4)*Log[r]^2 - Log[mt^2/mu^2]*Log[r] + Pi^2/12) + ((-(2/3))*Log[mt^2/mu^2]^3 + (1/12)*Log[r]^3 + Log[mt^2/mu^2]^2*Log[r] - (1/2)*Log[mt^2/mu^2]*Log[r]^2 - (Pi^2/6)*Log[mt^2/mu^2] + (Pi^2/12)*Log[r] - (1/3)*Zeta[3])*eps

==> anc/masters/virt_0,2,1,1,0,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(1/((xi*beta)*mt^2))*((1/(8*eps))*(Arg[xp/xm] - Pi) + ((1/4)*Im[PolyLog[2, 1 - xp/xm]] + (1/8)*Log[r]*Arg[xp/xm] - (1/4)*Log[mt^2/mu^2]*Arg[xp/xm] + (Pi/4)*Log[mt^2/mu^2] - (Pi/8)*Log[r] + (Pi/8)*Log[1 - z] - (Pi/8)*Log[1 - r] + (Pi/4)*Re[Log[1 - (z - xp)/(z - xm)]]) + ((-(1/2))*Im[PolyLog[3, 1 - xp/xm]] - (1/2)*Im[PolyLog[2, 1 - xp/xm]]*Log[mt^2/mu^2] + (1/4)*Im[PolyLog[2, 1 - xp/xm]]*Log[r] + (1/48)*Arg[xp/xm]^3 + (1/4)*Log[mt^2/mu^2]^2*Arg[xp/xm] + (1/16)*Log[r]^2*Arg[xp/xm] - (1/4)*Log[mt^2/mu^2]*Log[r]*Arg[xp/xm] - (Pi/4)*Log[mt^2/mu^2]^2 - (Pi/16)*Log[1 - r]^2 - (Pi/16)*Log[r]^2 - (Pi/4)*Re[Log[1 - (z - xp)/(z - xm)]]^2 - (Pi/16)*Log[1 - z]^2 + (Pi/4)*Log[mt^2/mu^2]*Log[r] + (Pi/8)*Log[1 - z]*Log[r] - (Pi/8)*Log[1 - r]*Log[r] - (Pi/4)*Log[mt^2/mu^2]*Log[1 - z] + (Pi/4)*Log[mt^2/mu^2]*Log[1 - r] + (Pi/8)*Log[1 - z]*Log[1 - r] - (Pi/2)*Log[mt^2/mu^2]*Re[Log[1 - (z - xp)/(z - xm)]] - (Pi/4)*Log[1 - z]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/4)*Log[1 - r]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi/4)*Log[r]*Re[Log[1 - (z - xp)/(z - xm)]] + (Pi^2/48)*Arg[xp/xm] - Pi^3/24)*eps)

==> anc/masters/virt_1,1,1,1,0,1,1.m <==
(*
  Part of the ancillary files from:

  "Higgs Fragmentation Functions at O(y_t^2 alpha_s)"

  by C. Brancaccio, M. Czakon, T. Generet and M. Krämer

*)

(-(1/(2*eps^2)))*Log[1 - z] + (1/eps)*(2*Re[PolyLog[2, z/xp]] + (1/2)*PolyLog[2, r] - (1/2)*Arg[xp/xm]^2 + (1/4)*Log[1 - r]^2 + (1/4)*Log[1 - z]^2 + Log[1 - z]*Log[mt^2/mu^2] - (1/2)*Log[1 - r]*Log[1 - z] + Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]] - (1/2)*Log[r]*Log[1 - z] + Pi*Arg[xp/xm] - Pi*Im[Log[1 - (z - xp)/(z - xm)]] - Pi^2/2) + ((-(1/2))*Re[PolyLog[3, ((z - xp)*(1 - xm))/((1 - xp)*(z - xm))]] - 2*Re[PolyLog[3, z/(z - xp)]] + 2*Re[PolyLog[3, ((1 - xp)*z)/(z - xp)]] + (1/2)*Re[PolyLog[3, (z - xp)/(z - xm)]] - 2*Arg[xp/xm]*Im[PolyLog[2, z/xp]] + Arg[xp/xm]*Im[PolyLog[2, 1 - xp/xm]] + (1/2)*Log[r]*PolyLog[2, r] + Arg[xp/xm]*Im[PolyLog[2, (z - xp)/(z - xm)]] - Log[mt^2/mu^2]*PolyLog[2, r] - 4*Log[mt^2/mu^2]*Re[PolyLog[2, z/xp]] + 2*Log[r]*Re[PolyLog[2, z/xp]] - Log[1 - z]*Log[mt^2/mu^2]^2 - (1/2)*Log[1 - z]^2*Log[mt^2/mu^2] - (1/2)*Log[1 - r]^2*Log[mt^2/mu^2] + Arg[xp/xm]^2*Log[mt^2/mu^2] - (1/4)*Log[1 - z]*Log[r]^2 + Arg[xp/xm]^2*Log[1 - z] - Arg[xp/xm]^2*Log[1 - r] + (1/4)*Log[1 - z]^2*Log[r] + (1/4)*Log[1 - r]^2*Log[r] - (1/2)*Arg[xp/xm]^2*Log[r] + Arg[xp/xm]^2*Re[Log[1 - (z - xp)/(z - xm)]] - 2*Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2] + Log[1 - z]*Log[1 - r]*Log[mt^2/mu^2] + Log[1 - z]*Log[r]*Log[mt^2/mu^2] - Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] + Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] - (1/2)*Log[1 - z]*Log[1 - r]*Log[r] + Arg[xp/xm]*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - Pi*Im[PolyLog[2, 1 - xp/xm]] + 2*Pi*Im[PolyLog[2, z/xp]] - Pi*Im[PolyLog[2, (z - xp)/(z - xm)]] - 2*Pi*Arg[xp/xm]*Log[mt^2/mu^2] + 2*Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[mt^2/mu^2] + Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - z] - ((3*Pi)/2)*Arg[xp/xm]*Log[1 - z] + ((3*Pi)/2)*Arg[xp/xm]*Log[1 - r] + Pi*Arg[xp/xm]*Log[r] - Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[1 - r] - Pi*Im[Log[1 - (z - xp)/(z - xm)]]*Log[r] - Pi*Arg[xp/xm]*Re[Log[1 - (z - xp)/(z - xm)]] + Pi^2*Log[mt^2/mu^2] + ((5*Pi^2)/12)*Log[1 - z] - (Pi^2/2)*Log[1 - r] - (Pi^2/2)*Log[r])
